Efficient learning of quantum noise

Noise is the central obstacle to building large-scale quantum computers. Quantum systems with sufficiently uncorrelated and weak noise could be used to solve computational problems that are intractable with current digital computers. There has been substantial progress towards engineering such systems. However, continued progress depends on the ability to characterize quantum noise reliably and efficiently with high precision. Here we describe such a protocol and report its experimental implementation on a 14-qubit superconducting quantum architecture. The method returns an estimate of the effective noise and can detect correlations within arbitrary sets of qubits. We show how to construct a quantum noise correlation matrix allowing the easy visualization of correlations between all pairs of qubits, enabling the discovery of long-range two-qubit correlations in the 14 qubit device that had not previously been detected. Our results are the first implementation of a provably rigorous and comprehensive diagnostic protocol capable of being run on state of the art devices and beyond. These results pave the way for noise metrology in next-generation quantum devices, calibration in the presence of crosstalk, bespoke quantum error-correcting codes, and customized fault-tolerance protocols that can greatly reduce the overhead in a quantum computation.

==> figures/Figure4.wl <==
(* Data for a 1D chain with n-body nearest-neighbor correlated noise.
taken with: 
n = 2;
err = 0.02;
spam = 0.1; 
\[Epsilon] = 0.011; 
\[Delta] = 0.05; 
The two data streams are for the Hellinger distance and the D(q||p) relative entropy.
*)

kmax = 20;
lmin = 4;
lmax = 100;
data = {{{0.006359614480132125, 0.0001395671918143493}, 
      {0.0040142090724875346, 0.0000904838638644545}, 
      {0.0037816844527199162, 0.00008300274625083759}, 
      {0.005896850508112016, 0.00015253160827471968}, 
      {0.005807465970904032, 0.00019797972254465002}, 
      {0.010630954784390337, 0.0005355644120910164}, 
      {0.006576952478584508, 0.00019091725716247065}, 
      {0.007481612506921016, 0.0003221131763768703}, 
      {0.009430880972274546, 0.0005612083333113027}, 
      {0.01198218503483765, 0.0006326205158704301}, {0.00823143264578351, 
       0.0004363480786622187}, {0.011099948824138518, 0.0006543839655264172}, 
      {0.014285798116436129, 0.0010531052398752294}, 
      {0.011249653631146585, 0.0006932306023097468}, 
      {0.009895625286737255, 0.0005091261500207445}, 
      {0.014549411132808327, 0.001103795520460471}, {0.012019490847118022, 
       0.0006890723720145431}, {0.011495400158426157, 0.0007036273340466082}, 
      {0.014639865694457422, 0.0010385860590824691}, 
      {0.012709906137809672, 0.0009263285485867634}, 
      {0.016714576907619825, 0.001464832664785476}, {0.014152193210424597, 
       0.0011875118929760564}, {0.011588722054740905, 0.0007040792894184023}, 
      {0.014270945618912378, 0.0010376145403221404}, 
      {0.014217297963113216, 0.0014617190882315612}, 
      {0.013026329967795494, 0.0008461677392979094}, 
      {0.015808245928047197, 0.0012327072583744325}, 
      {0.015608020714051636, 0.0012893240848983467}, 
      {0.018561546734463877, 0.0019341019338394716}, 
      {0.021039945798579474, 0.0021917678231044846}, 
      {0.020129458502509166, 0.002085634823011606}, {0.020904073046033405, 
       0.00237500896681464}, {0.016095408821898353, 0.0013186574494730152}, 
      {0.017317689312833215, 0.0015162167246098868}, 
      {0.02064506469515495, 0.0019917238007822746}, {0.0183073182949174, 
       0.0017130170267454226}, {0.017434648488592705, 0.0015229042523206004}, 
      {0.018083825963570898, 0.001765501736473496}, {0.020474860818066324, 
       0.0022617109550306935}, {0.015657155849237436, 0.0013712111436645635}, 
      {0.021773971854095468, 0.002421610335175295}, {0.019705410238959234, 
       0.0022733267026229242}, {0.02003501900869065, 0.0019430602607890535}, 
      {0.02381420515398634, 0.0027476319152057727}, {0.022614659883809698, 
       0.0026602052429760548}, {0.019703891014272328, 0.0019925887210590076}, 
      {0.015748312023905756, 0.0013560703283865827}, 
      {0.02021157317697781, 0.0021596171954030297}, {0.02191375979699157, 
       0.002798293278598152}, {0.019454160751121146, 0.002087927580154414}, 
      {0.020334382921540793, 0.0023161905731758914}, 
      {0.021107724210545464, 0.0024923891709014434}, 
      {0.025027000694790403, 0.003355524077417016}, {0.02273027713484448, 
       0.002715424531515076}, {0.02160639882274707, 0.0024116866361914013}, 
      {0.022960059475375334, 0.0028634886927592085}, 
      {0.02425212596220559, 0.003212991832923784}, {0.02532388282450966, 
       0.0033824001336695275}, {0.02528186332416652, 0.0037350481540192604}, 
      {0.023505524037989778, 0.002774295326206655}, {0.02199897192522396, 
       0.002688106883254271}, {0.022960619235368795, 0.002961980990260571}, 
      {0.025816284302129518, 0.003392585811388571}, {0.021496121948557125, 
       0.002583968693273153}, {0.022590912370488873, 0.0026512191125833695}, 
      {0.02476455119830694, 0.0033853737317457444}, {0.024662632199276266, 
       0.0034330159311704023}, {0.025101432736145866, 0.0032248385823114845}, 
      {0.023663565082597704, 0.0028240336106160058}, 
      {0.025740944761140982, 0.003603965995316649}, {0.02476658585236781, 
       0.0032395211347289177}, {0.02540254252292876, 0.003543124929239916}, 
      {0.02654109551458642, 0.003878531274550845}, {0.025819917460248323, 
       0.003536051737909496}, {0.024976637931907932, 0.0030517800881764146}, 
      {0.025703891748710392, 0.0034705892870317}, {0.026652230426505736, 
       0.003735800444379045}, {0.025957241360602647, 0.0038087009973644115}, 
      {0.027747217608003385, 0.0046174545884962725}, 
      {0.028234888834226757, 0.004257055072942606}, {0.029804439567444246, 
       0.004318859511911022}, {0.02743667998578312, 0.0039379815902007564}, 
      {0.029650094088964133, 0.004403211984451261}, {0.029741369381816127, 
       0.004938191603157449}, {0.027122153633423685, 0.003993884860370223}, 
      {0.029918368242252594, 0.004991748669127993}, {0.0269988456963113, 
       0.004186540233031444}, {0.02717989938864179, 0.003735740165040191}, 
      {0.027266904651737197, 0.0038428600320790096}, 
      {0.030803546723925896, 0.005100051500461333}, {0.03318497252139028, 
       0.005393462817964156}, {0.030172372398600798, 0.005334484859609745}, 
      {0.030940836397052942, 0.004934645086816403}, {0.0323517938665503, 
       0.0051820767861539}, {0.03016835882490191, 0.0052105512803315435}, 
      {0.029383170650364606, 0.004329452488461172}, {0.03148451835576524, 
       0.005107075428169239}}, {{0.006760301236716395, 
       0.0002435922389414369}, {0.005777355337717774, 0.0001828959343255221}, 
      {0.008639030371185375, 0.0003370328180838378}, 
      {0.0053129914965514835, 0.00016605811224290612}, 
      {0.005370245416861476, 0.00018114588707807133}, 
      {0.0071217417553916884, 0.000292525321093029}, 
      {0.008474257891050802, 0.00034271469590063663}, 
      {0.0066441099271915115, 0.00024864892122988813}, 
      {0.011224845792840268, 0.0005942200539594822}, 
      {0.009837231522788618, 0.0004572796311237415}, 
      {0.01041899779092772, 0.0005765854813445381}, {0.0111190538495294, 
       0.0007059372304605294}, {0.011420327744119437, 0.0006758775761463998}, 
      {0.014643004706652392, 0.0013288629350631798}, 
      {0.014540836645610566, 0.0010407732372637035}, 
      {0.011489824341069809, 0.0006624746043444318}, 
      {0.013467385015585002, 0.0009239160761556064}, 
      {0.015649029368568143, 0.00114788946131128}, {0.012352201297567452, 
       0.0007953839084811065}, {0.012185385512927839, 0.0008129321462169159}, 
      {0.01786706149564275, 0.0016661050573021363}, {0.01870393306695921, 
       0.0017966913955920205}, {0.013511084684194673, 0.0008845819003711064}, 
      {0.015557795193289299, 0.0013150874662031242}, 
      {0.015542281348002625, 0.0012354599733139793}, 
      {0.01204904885916465, 0.0008242172853618612}, {0.015505446909140611, 
       0.0012245365157914634}, {0.014249505274922795, 0.001091660739183986}, 
      {0.016407618037412315, 0.0015138123895925837}, 
      {0.01576520421242838, 0.001288002710591929}, {0.016109086923444652, 
       0.0013884928856882084}, {0.021766008440618056, 0.002332387192236496}, 
      {0.018496617657081767, 0.001918109590099526}, {0.020044000059788594, 
       0.002300311652621012}, {0.021171055037918027, 0.002662411208756321}, 
      {0.017857613131718724, 0.0019289430207027891}, 
      {0.020391992324531084, 0.0024447013332169476}, 
      {0.018343817381490633, 0.0017774026372641138}, 
      {0.017383078399260708, 0.0017760565706024245}, 
      {0.01990530312143356, 0.0018830542695424946}, {0.018765398861586017, 
       0.0020486297128705644}, {0.01711683606374572, 0.00154691924348338}, 
      {0.019826319458056487, 0.0020325479251472878}, 
      {0.02135011446396735, 0.002445151602436191}, {0.022678076760632025, 
       0.0027287140721212744}, {0.01913472624902853, 0.0019422041866392625}, 
      {0.022369025420285186, 0.0025647702969218145}, 
      {0.01917706072019543, 0.002058929676624466}, {0.02169606783224733, 
       0.0023062535428897135}, {0.021380220768072188, 0.0023830366284878224}, 
      {0.01872727512206676, 0.002017714659214853}, {0.02129088033139758, 
       0.002405419750165727}, {0.021146512480114312, 0.002392085194270255}, 
      {0.024357656784259014, 0.003069744597323787}, {0.02394782416031723, 
       0.0031899218165847287}, {0.02603688797146149, 0.0034380281000085944}, 
      {0.021002818930773142, 0.002261432621347481}, {0.02334221404110157, 
       0.0027579531479826613}, {0.023190361507659973, 0.00265060389548033}, 
      {0.019485566583148744, 0.002272011027669496}, {0.02672650748111889, 
       0.0038111825027700164}, {0.020889769623442588, 0.0023492307332322326}, 
      {0.022623307166061382, 0.0028334839478043605}, 
      {0.02410516760705497, 0.002868426414913472}, {0.02211693783321445, 
       0.0025111955431000865}, {0.025814279795873016, 0.0031957091700753892}, 
      {0.025046708348003852, 0.0033042891842542943}, 
      {0.028349418433104668, 0.004153441794384705}, {0.026109825160365866, 
       0.003265018947201881}, {0.02534487612958978, 0.0034738962201723567}, 
      {0.02468700589788381, 0.0033280599707561365}, {0.028002425059388433, 
       0.003948965343087529}, {0.02715600339246951, 0.003872016926644406}, 
      {0.025177920599591792, 0.0032508012577068257}, 
      {0.027886846116915, 0.004163383958402989}, {0.023654069376291196, 
       0.0029961987116120525}, {0.02606578573645519, 0.0039327797443107215}, 
      {0.02659090393607996, 0.003636232947446416}, {0.025409701874737317, 
       0.0035428582351038074}, {0.026281513074572736, 0.003834614951747639}, 
      {0.02898800591597459, 0.004757156075200442}, {0.02568040636217118, 
       0.0036661311208785463}, {0.0292750857301797, 0.004435781240633929}, 
      {0.030522263922062268, 0.0044923225638164865}, 
      {0.030708019837609724, 0.004625228298173134}, {0.031909553319449974, 
       0.005263014862995519}, {0.02806754930279761, 0.004014012892327834}, 
      {0.028691992803648175, 0.004338350531262414}, {0.028912175492976144, 
       0.004069287361094354}, {0.0285170494286034, 0.004144943756990038}, 
      {0.028476593412190138, 0.0042183713191557}, {0.02729766953081486, 
       0.003934746409533396}, {0.030844715517861176, 0.004969553783731762}, 
      {0.027657119616473443, 0.00424733616069517}, {0.029578242572903916, 
       0.004554983890585618}, {0.02966325974765627, 0.004294982802978353}, 
      {0.03016305276335139, 0.0047898072720453655}}, 
     {{0.004841745963746498, 0.0001404113981892663}, 
      {0.006745454466035975, 0.00020055835626464624}, 
      {0.005399087197027602, 0.0001662362546531182}, 
      {0.009034605232135957, 0.00034081678711206376}, 
      {0.007403185007452221, 0.0003070664490865127}, 
      {0.006872490599530617, 0.0002341361557360866}, 
      {0.008055224654339338, 0.00036666099882365355}, 
      {0.009152454341432298, 0.0005829868879885236}, 
      {0.011982127615337474, 0.0005842105301063771}, 
      {0.010800595751191076, 0.0005353362395074113}, 
      {0.011235962296556474, 0.0005764815057768269}, 
      {0.010152541048491568, 0.0004601062946338885}, 
      {0.013194227845158876, 0.0007593473334601697}, 
      {0.011370645778800802, 0.000748229377724341}, {0.014006768915626184, 
       0.0009147202770680707}, {0.013059053396846347, 0.0007778143343080135}, 
      {0.011409974195764713, 0.0006710895728150312}, 
      {0.01188683297395356, 0.0006462000573552729}, {0.012416548855747963, 
       0.0009102588078544471}, {0.013496681102593855, 0.0009512033711327472}, 
      {0.01486973986375075, 0.0014018555392654175}, {0.01777014324462575, 
       0.001881947959948782}, {0.019283145063774994, 0.0016327428728812876}, 
      {0.015003082719758762, 0.0011435127580972093}, 
      {0.014302958647020718, 0.0010531814632295244}, 
      {0.019393633056180967, 0.0022768843288036855}, 
      {0.01619283622999723, 0.0014120159879040806}, {0.014174393222765624, 
       0.0011170645607587737}, {0.014895449516724188, 0.0010687496053241041}, 
      {0.01790183588111826, 0.0014856929814301978}, {0.017455435943815836, 
       0.0018022621192135269}, {0.019253106303564957, 0.001784889199284656}, 
      {0.01646436289912723, 0.001478515918669654}, {0.01652602897894027, 
       0.0016192370623633323}, {0.015311550172075049, 0.001330325258466214}, 
      {0.015322313397400396, 0.0013424189933233244}, 
      {0.016654506313925895, 0.0016176444330238127}, 
      {0.022275974115302494, 0.002496755573777154}, {0.02054649813953637, 
       0.002120879569261991}, {0.01613888800540262, 0.0014582302384953394}, 
      {0.023809365302599812, 0.0028848800762468763}, 
      {0.01559558472294521, 0.0012156922532065018}, {0.0213840070775991, 
       0.0023967588527313843}, {0.023321124042678543, 0.003383239244377112}, 
      {0.020008634742348513, 0.0022767096627789307}, 
      {0.01939759870492143, 0.002006828737093347}, {0.019813875515287675, 
       0.0022371174803179628}, {0.02182152553756346, 0.002293937960836878}, 
      {0.01956117226503892, 0.001939339793998407}, {0.026642085428080983, 
       0.0038782218485025055}, {0.01692452800760584, 0.0015596489864528884}, 
      {0.02179605281806222, 0.0026050845567353598}, {0.020288109246124852, 
       0.0023040891929446694}, {0.01960987786238226, 0.001959876504677105}, 
      {0.022510214533147804, 0.0026498179823737367}, 
      {0.025984528424015614, 0.003265081104826706}, {0.024494871211556416, 
       0.003014014888386818}, {0.019953612053078454, 0.0021184688125224227}, 
      {0.02155128613272649, 0.0025517090306905743}, {0.024521399712106057, 
       0.0028935712928817026}, {0.020187888032692426, 0.0022094027158470197}, 
      {0.027182912939495218, 0.003759803610778434}, {0.025336360895561627, 
       0.003351514976007941}, {0.026394349062028914, 0.003717676891113797}, 
      {0.025865599512204022, 0.00346019871799097}, {0.022790175430791423, 
       0.002943310589039072}, {0.026421462051907454, 0.0034450122068943045}, 
      {0.027948477354737235, 0.0035977698654239276}, 
      {0.026891519669883922, 0.003930723240523903}, {0.025209212866204263, 
       0.003250228149973111}, {0.02687435898208811, 0.003590633620869532}, 
      {0.024477769840883366, 0.003145401061141584}, {0.02722231067869549, 
       0.004147052994220246}, {0.023852187361884165, 0.003311873806590704}, 
      {0.02660247420405638, 0.0034706953536005614}, {0.025308342075560892, 
       0.0036230710675742017}, {0.027814556106932006, 0.004052102257756651}, 
      {0.029259475701909555, 0.004336332665136666}, {0.024270191319892633, 
       0.003335579862737248}, {0.03005123577826918, 0.005336238177801711}, 
      {0.02706338025383293, 0.003948161486801993}, {0.02744461667205328, 
       0.004067072119219972}, {0.025970472281643692, 0.003494756043028957}, 
      {0.02841381604585976, 0.004077325573980772}, {0.030657344922476498, 
       0.005013978995645374}, {0.02634321572497389, 0.0037173955079250476}, 
      {0.027442895499872465, 0.004057064013595735}, {0.028526845005216253, 
       0.0045015411515896275}, {0.027523174802374952, 0.004204051706545364}, 
      {0.02833561410951392, 0.004235736261657408}, {0.02907411592640606, 
       0.0045497144501558395}, {0.03302505288847501, 0.005468929894023589}, 
      {0.028425126622782276, 0.004154259661028448}, {0.029443806371960913, 
       0.004497401339169649}, {0.028101685577829858, 0.005147005524362314}, 
      {0.0299409463392409, 0.004606218912255322}, {0.028162142314622364, 
       0.004266553340311674}}, {{0.004842819482555739, 
       0.00012873227213128224}, {0.0059598301354944205, 
       0.0002443053330330458}, {0.005701515687167957, 0.0002243176693731419}, 
      {0.006876936402151825, 0.00024450707142831263}, 
      {0.00873743719726263, 0.0003192091008913378}, {0.008314825348471925, 
       0.00034711494845962587}, {0.010987767354595999, 
       0.0005517162427947087}, {0.008538963813134137, 0.0004511433783271901}, 
      {0.01034128975384345, 0.0004872722110565997}, {0.01605834783195566, 
       0.0009414997393846214}, {0.01216348274891194, 0.00069459869580768}, 
      {0.01108754996389715, 0.0005473752463853732}, {0.012816535559749384, 
       0.0007862485769183358}, {0.00954447553325305, 0.0005410243498136236}, 
      {0.011395208304121803, 0.0007211310997183862}, 
      {0.011641887383258746, 0.0007459441876080941}, 
      {0.016541495463047066, 0.0012792288258087758}, 
      {0.015394792255630658, 0.0010490753584548873}, 
      {0.01479207991491002, 0.0011986937715757762}, {0.012660722524575278, 
       0.0008445540159585097}, {0.01720347207989616, 0.001862873420652278}, 
      {0.01108086536661631, 0.00072512687033921}, {0.015132583604374805, 
       0.0011357832144613944}, {0.0127364582189809, 0.0008927435925474292}, 
      {0.014507512201205643, 0.001156150496770536}, {0.013819206099666078, 
       0.0009663475975494329}, {0.01748039518501465, 0.0015169986328182894}, 
      {0.015498881414830612, 0.0012385571439144094}, 
      {0.013884261045855367, 0.0011224775656430985}, 
      {0.01461333719965423, 0.0012267279574804668}, {0.01788089232864245, 
       0.001646754794582872}, {0.019681173262062812, 0.0020602347861027326}, 
      {0.018867715196790164, 0.0019302590187519897}, 
      {0.01864725036497627, 0.0018498940857627488}, {0.019834961631797522, 
       0.0019652395638658504}, {0.01691758188014766, 0.0014663237111864902}, 
      {0.016911108102152465, 0.0017485670298147404}, 
      {0.01803573692899846, 0.0018654958482713369}, {0.02127947899120753, 
       0.0022607910681053944}, {0.01897863460331308, 0.0020122125941348656}, 
      {0.020292550101880635, 0.002105466246592247}, {0.017679105250428602, 
       0.0016968697422288237}, {0.019869935269212335, 0.0019808000542544946}, 
      {0.01749982371724864, 0.0015770410133870705}, {0.021096189965445128, 
       0.002266125019923404}, {0.022456046375917273, 0.002448338744696965}, 
      {0.021602296515455234, 0.0024960060434744413}, 
      {0.020715445837840945, 0.0022629108578775536}, 
      {0.01953162381247288, 0.002065211950339041}, {0.023864727038521136, 
       0.002832352051111986}, {0.020899421911756876, 0.0023741238815939703}, 
      {0.021569349944118167, 0.0025808018630852914}, 
      {0.019811539581521535, 0.0019356631811175973}, 
      {0.024652323148536548, 0.003336347075120649}, {0.02264141613961579, 
       0.0024642566097901053}, {0.023576061076857238, 0.0028646540555858913}, 
      {0.019414793689786308, 0.0019794311465317627}, 
      {0.02379723304182919, 0.0028568109420241683}, {0.024568631270021745, 
       0.0029524683522419437}, {0.022386647740191473, 0.002586872162764209}, 
      {0.022700216373514357, 0.002726053899959169}, {0.0209115141384563, 
       0.002437524203228847}, {0.02340421751476831, 0.0029658058878325733}, 
      {0.023907696601726074, 0.00307934235568208}, {0.026427961388862237, 
       0.0037343438034085352}, {0.023520947998707464, 0.002881749036286685}, 
      {0.024413705511365413, 0.0028960542405878087}, 
      {0.024869737794842785, 0.003167809351849904}, {0.026230225515644894, 
       0.0035103485900842557}, {0.024370155011462984, 0.003023322295824471}, 
      {0.02508115949912055, 0.003411064536795294}, {0.026273874040491398, 
       0.0035949919864579627}, {0.02403524242043503, 0.0030720200646960905}, 
      {0.02522316315672378, 0.0031596065378955984}, {0.025324155825843638, 
       0.0036553277110424887}, {0.02427133480371365, 0.003091960745586597}, 
      {0.02824056034689226, 0.003968585987594864}, {0.02595522822196529, 
       0.003573343889501146}, {0.0285023333989997, 0.00434678970859359}, 
      {0.02650947765240168, 0.0036134220599288724}, {0.02704880131571393, 
       0.0038469867816450787}, {0.025793335346747825, 0.003326775677011895}, 
      {0.02772758763493858, 0.004024047305231093}, {0.02802080824201137, 
       0.004034068749864339}, {0.030519155443532665, 0.0052125031533680755}, 
      {0.026642861804237642, 0.004042563744825145}, {0.02688153539455119, 
       0.0039899612255478445}, {0.026384276467394763, 0.0037898846545925124}, 
      {0.029795789502060775, 0.004677886077650406}, {0.02750323572463878, 
       0.003885938241452891}, {0.028959350114611284, 0.004640389152252844}, 
      {0.030160294035224144, 0.004822749649413538}, {0.030185566424817612, 
       0.004553225749504897}, {0.029889398714090923, 0.004497560780127863}, 
      {0.030398838228514025, 0.0053230469148894954}, 
      {0.028799315314437718, 0.00476151540096037}, {0.029833936688803683, 
       0.004675449934475218}}, {{0.00430364749561356, 
       0.00010298331928948468}, {0.0047782769739921575, 
       0.00012850019829974135}, {0.006752746530449087, 
       0.0003285129875650883}, {0.012059919370828873, 0.0005729250477815584}, 
      {0.007738816779248486, 0.0003912101234009313}, 
      {0.009954469468822556, 0.0006339806856210384}, 
      {0.007760700050159226, 0.00033400472551636806}, 
      {0.008109867601224941, 0.00037402679104547865}, 
      {0.008376542890188436, 0.0004298211921390793}, 
      {0.009953303711103487, 0.0005243660816549589}, 
      {0.010740064341448318, 0.0005795504603358648}, 
      {0.011352891746035827, 0.0005741593065975437}, 
      {0.008733939844290469, 0.00042954792495142335}, 
      {0.010922504986941535, 0.000639742683651745}, {0.009870803694647962, 
       0.0006168436205804539}, {0.013935972960729862, 0.0011896930739587752}, 
      {0.010400114978075883, 0.000582950580114483}, {0.012078814466933176, 
       0.0007416254560648206}, {0.01675456878217355, 0.0013236415516428846}, 
      {0.01376870779423027, 0.0010212812300418594}, {0.014710611227380817, 
       0.0011647565981505181}, {0.015429626115285503, 0.0014068229186325887}, 
      {0.012965475620930709, 0.0008993022295609165}, 
      {0.014320131442579438, 0.001016786276750281}, {0.011973301495181745, 
       0.0007860112651858486}, {0.019634256501584405, 0.0018367504325720319}, 
      {0.015075664483214284, 0.0012425829052036264}, 
      {0.01670417194781929, 0.0015125247748670745}, {0.0201115795486501, 
       0.002024663328525911}, {0.016761467795148064, 0.001616995595900228}, 
      {0.018089568717946803, 0.001976739624356405}, {0.020606477028721832, 
       0.0018788259851723055}, {0.015426251724383559, 0.0013785307041289663}, 
      {0.016615318298272768, 0.0012966931048969954}, 
      {0.016226908323539915, 0.0013493606917704959}, 
      {0.017913420293716387, 0.0016856585048685702}, 
      {0.016887951599513513, 0.0015466929469880597}, 
      {0.021103291919683475, 0.0025945401207851937}, 
      {0.019670593223187302, 0.001819089402207652}, {0.021281812241285624, 
       0.002888334686876881}, {0.017383749170892804, 0.0018922289565530548}, 
      {0.020361774226275463, 0.0019115124280348894}, 
      {0.019307235470016438, 0.0018403250648799663}, 
      {0.019767406415582056, 0.002109906701995179}, {0.02158826050912126, 
       0.0028615795706365965}, {0.017427459251761725, 0.0015306886377666196}, 
      {0.023056247097209267, 0.002674551650966972}, {0.023797465705681354, 
       0.003363734414316255}, {0.02085062286153708, 0.002573851397932536}, 
      {0.020843928976128624, 0.0021877303501196543}, 
      {0.022428201541070496, 0.002859260761379545}, {0.020583377324500707, 
       0.0021426344206805226}, {0.019989134608841417, 0.0020460230187588913}, 
      {0.02182870031526132, 0.0024708517968541344}, {0.02019078408084605, 
       0.00240135807426034}, {0.02226808435278176, 0.0025695127864713285}, 
      {0.024977302146176335, 0.0034339195490371566}, 
      {0.025792359875548433, 0.003387399248142131}, {0.022510085452763978, 
       0.0025330638200689037}, {0.025269147597517024, 0.003425566964940785}, 
      {0.023570506230202657, 0.002799405097141161}, {0.024015889516699793, 
       0.002798208174082717}, {0.025099675635799075, 0.003130476322245279}, 
      {0.023242716657450774, 0.002687353622186528}, {0.02658503783399945, 
       0.004065394360980967}, {0.026792096365309125, 0.0035129123652417604}, 
      {0.02469191643477345, 0.004189776055246952}, {0.024258975550386218, 
       0.003037408274709108}, {0.02919191916112128, 0.004270524114195595}, 
      {0.02541119126777986, 0.003125846023761092}, {0.024957062004951715, 
       0.003248775222017386}, {0.02472316216110589, 0.003284498287739801}, 
      {0.027573888748225802, 0.004437422176575723}, {0.031090425271185777, 
       0.00468989027843314}, {0.02651601402031375, 0.0035092071354352328}, 
      {0.02700119587764056, 0.003956208217966051}, {0.02638645949906629, 
       0.004092864679886787}, {0.02687233191680005, 0.003614775104250789}, 
      {0.02899338322093232, 0.004366539513391388}, {0.02814322762745475, 
       0.0041518348732365595}, {0.026505330961463024, 0.003895324535615252}, 
      {0.029103477769101348, 0.004563364515181689}, {0.025253866370320056, 
       0.0034067119984975136}, {0.027383051046249468, 0.003981898087936031}, 
      {0.03175766971251121, 0.005804528976611323}, {0.028563171399972873, 
       0.004464983747240581}, {0.03134337933650195, 0.005479530504423735}, 
      {0.03079952482097098, 0.0048250686091471096}, {0.02803959349437401, 
       0.004143840552433886}, {0.0270902283428505, 0.0036646163860005743}, 
      {0.030225828660518175, 0.0049549610462111815}, 
      {0.030022492512169416, 0.004985098480124961}, {0.029488783468371214, 
       0.0045702077993752255}, {0.027678941848791883, 0.003928680031433096}, 
      {0.03075559352292079, 0.005200335991306204}, {0.02797765160023358, 
       0.004140164780190858}, {0.031548397606645906, 0.005169895635839694}}, 
     {{0.005557965226572169, 0.00013244451161109616}, 
      {0.0098618525876086, 0.00033577592608835527}, {0.009340605597821105, 
       0.0003431305701385168}, {0.006576049622389146, 
       0.00025383538568524155}, {0.008636366708274213, 
       0.00040269233612977295}, {0.006211117415398887, 
       0.00021283282241424395}, {0.007935254474942638, 
       0.0006210276465710152}, {0.01007607734769285, 0.000642690524067957}, 
      {0.007067643423857666, 0.0002487234591930232}, 
      {0.010493921422701783, 0.0005460769577492197}, 
      {0.01001251412668032, 0.0004473551536571252}, {0.013670174901218425, 
       0.000921136545646517}, {0.009863105686351285, 0.0004840657953257832}, 
      {0.009531486599617906, 0.0004879162268658366}, 
      {0.012388905816622435, 0.0008553467027669903}, 
      {0.013966416078180409, 0.0009371554101726964}, 
      {0.012945763769657836, 0.0008702406989526956}, 
      {0.010204126793717771, 0.0005764497184113093}, 
      {0.012538189432958119, 0.0007432312693749221}, 
      {0.015720625460693936, 0.0016004948350931691}, 
      {0.015645574070824245, 0.0012458535709918284}, 
      {0.015925059237858884, 0.0012935483385962954}, 
      {0.013292836815733636, 0.0009111574346363227}, 
      {0.014863056201274021, 0.001177603344753253}, {0.014770977300203063, 
       0.0010385648961643845}, {0.018782834031405536, 0.002032819116891238}, 
      {0.01682429594838233, 0.0014373346774458895}, {0.014801174714736168, 
       0.0010359817146670114}, {0.016603230920262953, 0.0014094034822580426}, 
      {0.01718987425816084, 0.0017770994616972402}, {0.015447096247376795, 
       0.0014058888788373025}, {0.018635908117349068, 0.001764590349662143}, 
      {0.01918452279558908, 0.0019747108534455826}, {0.017083988597670963, 
       0.0015850618935386862}, {0.017137622316262865, 0.0015254112883065218}, 
      {0.01540742612190726, 0.001201217592227355}, {0.017730385124220465, 
       0.0016024362258426628}, {0.019643654142804966, 0.0019974243042888418}, 
      {0.019163851612043446, 0.0018003879960786229}, 
      {0.020810087641175687, 0.0022025965610836806}, 
      {0.020937081990441975, 0.00248308778299533}, {0.022751523623626636, 
       0.002604549729947614}, {0.02149703293536298, 0.002258749216776934}, 
      {0.022192872417366293, 0.002303567012941876}, {0.02242684234913124, 
       0.0029268528366950264}, {0.019842530414324416, 0.0019768303332337034}, 
      {0.020673437675308392, 0.0022123597890422175}, 
      {0.023328158547846783, 0.002764729657527276}, {0.02038743302525793, 
       0.002092612172270414}, {0.019361985909612564, 0.0018861648845991397}, 
      {0.02253053091704544, 0.002880964779337525}, {0.020365212897063428, 
       0.002187297264228949}, {0.024975709912352158, 0.0031809333563801445}, 
      {0.026070090070391183, 0.0034263820231088538}, 
      {0.02137610732735901, 0.002181863306809362}, {0.02280791359887504, 
       0.002709327582403276}, {0.02236137607002194, 0.0028704227797637927}, 
      {0.022624285960946854, 0.002684331797259354}, {0.024910862898845424, 
       0.003374716111993692}, {0.024175352998618085, 0.003086492163412835}, 
      {0.022706901410151775, 0.0026974438021118985}, 
      {0.024000571694666892, 0.0030831514717393205}, 
      {0.02422589436430047, 0.003124853101905245}, {0.025812976346381716, 
       0.0035841784703700696}, {0.02449529323655758, 0.0033033803691573382}, 
      {0.027009571994751243, 0.00372933822011845}, {0.024468686726279318, 
       0.002955745440385904}, {0.025032068404086484, 0.00299912816321779}, 
      {0.02618193675071063, 0.0035557225244993163}, {0.025151057066097007, 
       0.0031721969728408794}, {0.027407199861612, 0.003951387239269799}, 
      {0.025831227036919875, 0.0034581691708215345}, 
      {0.025878449046891544, 0.0035370655758599767}, 
      {0.026234600194047848, 0.004062685580983327}, {0.024833364283330845, 
       0.0032663792941862724}, {0.027175549809086232, 0.0038579234056452805}, 
      {0.032245485301369, 0.005374623027269543}, {0.02564016847883973, 
       0.0034455714286218964}, {0.0265385865066201, 0.0037074841653579327}, 
      {0.027214100570748124, 0.0038863807748619195}, 
      {0.02671165777662603, 0.003674334567611126}, {0.026522313875276437, 
       0.0037163723550914796}, {0.028610408981590337, 0.004357676676495004}, 
      {0.028603647218454736, 0.0040466366970290935}, 
      {0.029948422625753746, 0.004913832698644427}, {0.03015730379006771, 
       0.004787653709119155}, {0.02807235550340389, 0.004247259414522198}, 
      {0.026977051510251215, 0.003954594811944823}, {0.025790828310716944, 
       0.003484855883264082}, {0.0277159212142974, 0.004322258298122605}, 
      {0.028952326693416602, 0.004535593725999654}, {0.033608800358030495, 
       0.005484171828093132}, {0.03194533818327181, 0.005429307813986206}, 
      {0.026157464276583577, 0.0038541413692509963}, 
      {0.031013526711677793, 0.005114008108414225}, {0.029517806325111366, 
       0.00441773442981841}, {0.03174726952664711, 0.005708218500458884}}, 
     {{0.004197056834222562, 0.00010448738897061993}, 
      {0.007692565305785961, 0.000338735019673575}, {0.005857683686775227, 
       0.00016673415332002506}, {0.008414876000403873, 
       0.00030871727214454303}, {0.00910745473769885, 0.0004108987292117394}, 
      {0.008321925572958579, 0.0003438307904187754}, 
      {0.007944553856550386, 0.00036202032108634263}, 
      {0.010139873721741946, 0.000593134411714269}, {0.01185632479333344, 
       0.0008007479668261652}, {0.01392215202410866, 0.0008928028243637698}, 
      {0.011800350023796822, 0.0006543405206953512}, 
      {0.009707082061992509, 0.0004967825968171802}, 
      {0.010979713029628245, 0.0006582056210759912}, 
      {0.011036567531388992, 0.0005559788724132098}, 
      {0.013383593553195244, 0.0009812985051116385}, 
      {0.010378747943435108, 0.0005963181802335349}, 
      {0.014728906611234754, 0.0012077933211815939}, 
      {0.01429682897387752, 0.0012501160477416118}, {0.014037277632839025, 
       0.001026079150328485}, {0.01753491284110412, 0.0013391649739160627}, 
      {0.015540573251505856, 0.001285227725727589}, {0.014751872326341883, 
       0.0010695846126007602}, {0.011499869286369773, 0.0007160396231780108}, 
      {0.017387516923754405, 0.0013845700344123912}, 
      {0.013702010323399908, 0.0010166381680520864}, 
      {0.016139558756796013, 0.0013082521082499188}, 
      {0.018172014166032188, 0.0017443389436171408}, 
      {0.014946464026328016, 0.0013898365420677017}, 
      {0.015037129223958664, 0.0011529067883904176}, 
      {0.01309361809231308, 0.0009370068749059435}, {0.017185913890575288, 
       0.0014751203402298962}, {0.016143353698731516, 0.0014495451684455318}, 
      {0.019323835243651954, 0.0020698467441797597}, 
      {0.01802230454802822, 0.0014878759029239852}, {0.01605345260115642, 
       0.0015049881113120556}, {0.019998902635697955, 0.002152504576239167}, 
      {0.017870871528960944, 0.001582468290935779}, {0.02118678376713934, 
       0.0023131119297947755}, {0.01922046245776197, 0.0016645070309060372}, 
      {0.01843529681407612, 0.001706995903236752}, {0.02163937881254445, 
       0.002310156873415181}, {0.01822724753166936, 0.0017223188536767964}, 
      {0.018712189039587036, 0.001816970652118055}, {0.0185703035607748, 
       0.0018685233041839666}, {0.02077781812470842, 0.002229419454484294}, 
      {0.02262991491580305, 0.0025695310303746055}, {0.021978335460754166, 
       0.0023915640841938313}, {0.019749332293499205, 0.0023970492711504754}, 
      {0.020902188666719265, 0.0021855907685286446}, 
      {0.02224080649096187, 0.002774589061137256}, {0.026002054226697043, 
       0.0032681579359064017}, {0.022270573590877783, 0.002851237518977978}, 
      {0.021819586350349945, 0.0025414697718177948}, 
      {0.020659188674614554, 0.002238004877844091}, {0.02327285869994567, 
       0.0026875690496250826}, {0.022196176463378323, 0.0026101863709255824}, 
      {0.0247766612493057, 0.0030477545171319065}, {0.02195597173380721, 
       0.0023484534392750334}, {0.024944506416209412, 0.003194629634069912}, 
      {0.024716378499516176, 0.0030723073567990866}, 
      {0.024221760037686973, 0.0032253696984536617}, 
      {0.023792746489821992, 0.0030578930703049068}, 
      {0.025408588966941502, 0.003874756952231273}, {0.022102592064304285, 
       0.002671167571558719}, {0.02459923732761254, 0.003036732037388745}, 
      {0.027917521874290144, 0.004191868405265531}, {0.028620458664378432, 
       0.004415727501332789}, {0.02551146394747476, 0.0036635990507267735}, 
      {0.025697180353266468, 0.003573150843005024}, {0.026458920215952038, 
       0.0036017581964751244}, {0.027340630341128182, 0.003757456128122172}, 
      {0.023658288255754556, 0.003143146921305906}, {0.021905298955234992, 
       0.0025209715575904568}, {0.02726249182202413, 0.0037298381500514566}, 
      {0.027552260571598847, 0.003966247797190903}, {0.024893102974869102, 
       0.0034043773444460967}, {0.029426140128785624, 0.004466766439333192}, 
      {0.028442390763418673, 0.004336225676917493}, {0.026288050235736507, 
       0.003923567178275356}, {0.026981431138294272, 0.0036006555527485773}, 
      {0.029775892439429703, 0.004383934925252575}, {0.027817010244857374, 
       0.004075384135429516}, {0.02804546916036365, 0.004450882872764517}, 
      {0.025667991940473537, 0.0036388248746845875}, 
      {0.027444121598062077, 0.004079168607699302}, {0.027422847967947195, 
       0.003867649312896404}, {0.02811883460308559, 0.0042159643758612475}, 
      {0.025415153598695513, 0.0034377758281998183}, 
      {0.028896323838485265, 0.00398192407825082}, {0.03074853279457193, 
       0.0049737242768364}, {0.028688915855469725, 0.003974892073880021}, 
      {0.029160727865871896, 0.0049118113895545434}, 
      {0.030046153770030025, 0.004617011695229323}, {0.029367185580167213, 
       0.004260459680395456}, {0.03001248929556555, 0.0048959445484673125}, 
      {0.028845726108941948, 0.004602538727059624}, {0.03223669890204981, 
       0.005023440441093818}}, {{0.0034606163106258333, 
       0.0000743541720815144}, {0.008676739055536349, 0.0005063131849170621}, 
      {0.005649806884069853, 0.00016054423561090436}, 
      {0.010621009180603954, 0.0005364727540227987}, 
      {0.009340099724478855, 0.00039311873317671164}, 
      {0.007948006587348972, 0.00035988756312788084}, 
      {0.00786955816911848, 0.0003214253604305606}, {0.0094622915024926, 
       0.000415089238638644}, {0.012774835286296854, 0.001151527128071983}, 
      {0.008574351124255622, 0.0003713131922971069}, 
      {0.011208422128606517, 0.0007925471853402755}, 
      {0.010646860721494436, 0.0005105108692247118}, 
      {0.013528955180271569, 0.0008216107695631081}, 
      {0.01069335728972218, 0.0005321001507863077}, {0.010528049304779411, 
       0.0006967556184402923}, {0.013091592081449091, 0.0008988588121559005}, 
      {0.01531275197357121, 0.0012690263687149539}, {0.01250863112807916, 
       0.0007832510862468833}, {0.011503793153307455, 0.000702739366042815}, 
      {0.01605319324645911, 0.0014549463039292831}, {0.015603536762311045, 
       0.0013399899376238533}, {0.012192971538618287, 0.0008374409463813848}, 
      {0.013654794136367355, 0.0010472018625031776}, 
      {0.013148245532197338, 0.0010118958612324036}, 
      {0.012278511848711112, 0.0007376248419284082}, 
      {0.018230210740366657, 0.0015479894114229786}, 
      {0.016687730021018254, 0.0014937690568195272}, 
      {0.02014224195026277, 0.0019062771807094592}, {0.01698741273983492, 
       0.001625310313750461}, {0.015378891801497624, 0.0011591589551782633}, 
      {0.01657927753063515, 0.0015213293264517702}, {0.016998270809961923, 
       0.0015348904591570012}, {0.020241025956543472, 0.0021094135909063283}, 
      {0.01630633344030898, 0.001382278267666237}, {0.018830134310831713, 
       0.0019627639216861503}, {0.019951510485975817, 0.0022658117064917604}, 
      {0.01855460102972138, 0.00175078226411296}, {0.023916272989314338, 
       0.002908706581659537}, {0.018807378014755103, 0.0019275560431983862}, 
      {0.017834173215750423, 0.0015997447497917427}, 
      {0.017931228238916408, 0.0019149621231155933}, 
      {0.021736858063861268, 0.002836307491965062}, {0.0237253412312052, 
       0.003574175813162661}, {0.019863274943512223, 0.001947952606841774}, 
      {0.017936356458303184, 0.0020697193590519802}, 
      {0.020608296663434313, 0.002501973016657999}, {0.02267874635377619, 
       0.0025052164397871834}, {0.022495352492272993, 0.002471070844882295}, 
      {0.018815865148252196, 0.0017555671150470964}, 
      {0.01808717438733168, 0.0018236460320029124}, {0.02281312268891265, 
       0.0026898504280445934}, {0.025577974431789354, 0.0033609044246283304}, 
      {0.0186599207730135, 0.002157017242177872}, {0.023895653268115, 
       0.0029780343521785824}, {0.02205460699812667, 0.0024377588711210763}, 
      {0.026147311322433777, 0.0037811879071893983}, 
      {0.023334693034313084, 0.0026614109465041835}, 
      {0.02036449005253855, 0.0021911265935021795}, {0.022673415464983693, 
       0.003183838692038421}, {0.023271412310457464, 0.0028999425394289347}, 
      {0.023192850257293125, 0.0025926603836659012}, 
      {0.025740473452513787, 0.0034024128992333758}, 
      {0.02150957133143022, 0.002551409242455449}, {0.027774230181812767, 
       0.0043386956414908084}, {0.026428931521999287, 0.004230594804496057}, 
      {0.025263151305412186, 0.003301813170069501}, {0.024883878245914957, 
       0.0036060412376510698}, {0.027789856947666117, 0.004105123403516764}, 
      {0.0244195809102964, 0.0029970622574797545}, {0.026988209822728353, 
       0.004110115695906913}, {0.026665842957333846, 0.0036198037160977137}, 
      {0.025375889423860057, 0.003723917043220837}, {0.026573641877594804, 
       0.003499572287192443}, {0.024114022170701924, 0.0028475507392036192}, 
      {0.02513980039648993, 0.003241943406328218}, {0.02787651529954537, 
       0.004189210433622748}, {0.026080735600827576, 0.003665629745351673}, 
      {0.025962535213695147, 0.0033391179671014015}, 
      {0.025945343047865697, 0.0036311066237875167}, 
      {0.028334638741585975, 0.004078724631650488}, {0.024463268435706623, 
       0.0030908974460324146}, {0.029553551708103292, 0.005174712874175924}, 
      {0.029438165839629993, 0.004501994846616952}, {0.03336492072940561, 
       0.0057330478345685165}, {0.029440572192212702, 0.004635668120630321}, 
      {0.02915795807778812, 0.004896874836969545}, {0.02706944713208433, 
       0.003831734382451657}, {0.027763053901197633, 0.004119840041610701}, 
      {0.029147358207165346, 0.004230655290648144}, {0.030773367132040114, 
       0.005079261398629242}, {0.02948849538689542, 0.004466860725613309}, 
      {0.027957051055362395, 0.00392531741636315}, {0.02749847181230259, 
       0.00418241690163601}, {0.02788581504858832, 0.003926091805299237}, 
      {0.02962178772532855, 0.0042837897870047215}, {0.028933927505848975, 
       0.00453302529097499}, {0.03031840696146393, 0.004912355029150106}}, 
     {{0.007420932380296228, 0.00022862457389938307}, 
      {0.008209733406948092, 0.0002812353288581537}, 
      {0.008486626930109785, 0.0003568876750319472}, 
      {0.0060917003918473335, 0.00018028191242647207}, 
      {0.007461744008302939, 0.0002952765509165456}, 
      {0.01038139186652947, 0.0004568693467291718}, {0.010386784153021794, 
       0.0004631471419944688}, {0.010764469280920414, 0.0005569176518233077}, 
      {0.009180952400060548, 0.0004423534580774158}, 
      {0.011037652989127128, 0.0005834407035689715}, 
      {0.011228984660609946, 0.0006884743069659471}, 
      {0.013525913949836812, 0.0008786387989261346}, 
      {0.011934021357693302, 0.000806552820937334}, {0.011694392926076434, 
       0.0007270710586313456}, {0.012074056240443203, 0.000881434609142584}, 
      {0.014484717453052158, 0.0012417259693386917}, 
      {0.009597875543149547, 0.0005003804501817477}, 
      {0.01488763856107801, 0.0010463271234812943}, {0.013592926717260083, 
       0.0009895022401571474}, {0.016795622047038435, 0.001840052003701187}, 
      {0.013370923540773905, 0.0009757907673042521}, 
      {0.013943200750502456, 0.001044207818488685}, {0.017729415799220685, 
       0.0014245339298424309}, {0.017580258596306853, 0.0018546684991598283}, 
      {0.018689382421128633, 0.0019778221773512072}, 
      {0.015919478250993824, 0.001340672992693026}, {0.017558334863441938, 
       0.0016957842303053638}, {0.014405968220622787, 0.0010613018282477071}, 
      {0.016611526175825595, 0.001521422037663811}, {0.016306446067284833, 
       0.0013122374285150507}, {0.017099056507247492, 0.001494940428763858}, 
      {0.017587544350848243, 0.001559003467376474}, {0.019004117248968107, 
       0.0017501067752454524}, {0.01880488244123805, 0.0018745737755745395}, 
      {0.0165691972755806, 0.0015103840094625731}, {0.019786142370295013, 
       0.002019739675200416}, {0.01637426343653017, 0.0014593010252648142}, 
      {0.019880068204309827, 0.0020479795348253838}, 
      {0.017726513450749853, 0.0015471270328109021}, 
      {0.016153956627273904, 0.0013900633405699026}, 
      {0.01714685033026295, 0.0015171970756626685}, {0.01608875970658774, 
       0.001413271770465574}, {0.020234023878082194, 0.002318075439960321}, 
      {0.020172268417504725, 0.0022178525241636216}, 
      {0.018759659474841633, 0.0017522121117070633}, 
      {0.02362212279196391, 0.0026461954008429878}, {0.020405899158674613, 
       0.0021307111197610418}, {0.020364722596997082, 0.0021649646202721584}, 
      {0.01980130546329628, 0.002042342368987704}, {0.019398058460325707, 
       0.0021399791433016624}, {0.02127065582134295, 0.0022511076795068696}, 
      {0.021497124636120184, 0.0023118995403046405}, 
      {0.021757995627425333, 0.0022990336565205105}, 
      {0.021794085392075165, 0.0023289909366956962}, 
      {0.018637678844951044, 0.002043551589689052}, {0.023591082795332643, 
       0.002684274211950388}, {0.02265211064027758, 0.0024277368008052136}, 
      {0.023370124476487664, 0.0030497424271391793}, 
      {0.0248568777235526, 0.0030356616101774314}, {0.019885496146490034, 
       0.0021505344978205443}, {0.027395575426792346, 0.003930680800774411}, 
      {0.023450592734835986, 0.0028437625191894966}, 
      {0.02323221038963357, 0.0027061547505864425}, {0.02880717031368483, 
       0.0037986819096591518}, {0.02458609208655642, 0.003418608364426312}, 
      {0.01934217591132692, 0.002011627455630105}, {0.027542461554465488, 
       0.00458095593613006}, {0.024807781850899116, 0.0030257270508391443}, 
      {0.024406683769002464, 0.003022077448505911}, {0.026675888802406296, 
       0.0034182003265375016}, {0.02341441130375234, 0.0030616605142617104}, 
      {0.024350780199598857, 0.003456217373602577}, {0.02964256114971689, 
       0.004483401889485705}, {0.024936914415994788, 0.0032515039210476715}, 
      {0.024723392484594802, 0.0030966557470542}, {0.03013121636939205, 
       0.004831379560643612}, {0.02462828663104136, 0.0033790269357538705}, 
      {0.026473920405321785, 0.0036434768211570656}, 
      {0.026463679189197006, 0.0037978628620907173}, 
      {0.028027617156456876, 0.004353797139520665}, {0.023545678206343245, 
       0.003151211759808703}, {0.029836873458185142, 0.004643411521669805}, 
      {0.02550006340858003, 0.003604599507524675}, {0.024566604719195497, 
       0.002979532316154554}, {0.027395363246380085, 0.004223436756007892}, 
      {0.030678105060612564, 0.004691156652214978}, {0.026389220852282506, 
       0.0037969282236156587}, {0.029401248972609866, 0.004801934232108174}, 
      {0.03180129415162759, 0.0048588404311153965}, {0.02781759709777976, 
       0.004077085657268498}, {0.02905241568422591, 0.004617886670594373}, 
      {0.028384425118788213, 0.004080201054071253}, {0.02497425749851545, 
       0.003445485192697717}, {0.033771519318600465, 0.005563031741250057}, 
      {0.030911402617125616, 0.0047770628658554415}, 
      {0.03152714392398401, 0.005033965952299546}, {0.0300004376627575, 
       0.004874128887999873}}, {{0.0031470578519121554, 
       0.00005859548130743297}, {0.005517118266129184, 
       0.00015245921702949916}, {0.007254696564787576, 
       0.0003348126297274545}, {0.008423462860067663, 0.0003009366790290846}, 
      {0.0064084570656577425, 0.00021892776505505473}, 
      {0.007812611335689824, 0.00034718861256777256}, 
      {0.009687697222880088, 0.0004201437259226948}, 
      {0.008523326367373464, 0.0004222678158497528}, 
      {0.010125450857133686, 0.00042224171396920696}, 
      {0.010625677276463002, 0.0007008096402465469}, 
      {0.010914310462096483, 0.0006386290144020368}, 
      {0.011369752324086421, 0.0006109956355475621}, 
      {0.012882511779490187, 0.0008251387273248145}, 
      {0.008945632741386088, 0.0003933927781698543}, 
      {0.010177933642462722, 0.0005807684798471158}, 
      {0.012789917043165731, 0.0007131012203558384}, 
      {0.012631285850544537, 0.0007774041245725005}, 
      {0.015809020179339685, 0.001376821088035829}, {0.01580545509388638, 
       0.0013843398078030589}, {0.014498455790091708, 0.0010033083224383343}, 
      {0.014090042149384105, 0.001021922569023559}, {0.014089123993335274, 
       0.0010856024706222822}, {0.0155079830996965, 0.001195979633167088}, 
      {0.01609093737589095, 0.001159626433963279}, {0.016122324714153816, 
       0.0013437296828917589}, {0.01479819449378771, 0.0011841535398104952}, 
      {0.018106566674788042, 0.0016251960384101594}, 
      {0.015101396912284825, 0.00129610872449204}, {0.014568554833934535, 
       0.0011416091515954463}, {0.017674843883159905, 0.0015299421368699662}, 
      {0.017120276174469592, 0.0014533923716437691}, 
      {0.016897609654847878, 0.0015533326571133266}, 
      {0.015358225649965087, 0.0012837882837963832}, 
      {0.01828556472245927, 0.0019259796358173098}, {0.017675820562154634, 
       0.001647580831749984}, {0.01615559972776099, 0.0016405242939616649}, 
      {0.01714452782397531, 0.001467028642143653}, {0.022906689989972414, 
       0.002697813311929753}, {0.018817384447331772, 0.0016297061722463368}, 
      {0.020534682059222955, 0.0021662770386545738}, 
      {0.017504326008645543, 0.0017061615273195052}, 
      {0.020660727763494584, 0.002284711244684434}, {0.01884600621831631, 
       0.0018975940544501135}, {0.020250944339946023, 0.0021960167475771897}, 
      {0.02057298429522698, 0.002226721062283943}, {0.022295043453789742, 
       0.0027917327403899073}, {0.02247472545031404, 0.0023416371398576885}, 
      {0.01991008329865122, 0.0020402174958040753}, {0.024711812506768224, 
       0.003331730426497259}, {0.022492576707237234, 0.00277453228909863}, 
      {0.02352773356403586, 0.002930590478074535}, {0.021705301007905922, 
       0.002491206535296442}, {0.022600800137927635, 0.002716356599934855}, 
      {0.024395772397121797, 0.003163724795858247}, {0.022632676258434032, 
       0.0027640538972368844}, {0.020732543687653208, 0.002123515144001775}, 
      {0.023415438792102113, 0.0026789034799215017}, 
      {0.022093000479511026, 0.002798709851496106}, {0.024421057327579643, 
       0.0029329034267933096}, {0.02443126563450929, 0.0035399714721293662}, 
      {0.023397228148581774, 0.0029773821694938363}, 
      {0.021764629206202202, 0.0027665727418826336}, 
      {0.025843873857434595, 0.003655013990855771}, {0.02661538836186826, 
       0.0037074807806849464}, {0.02302992110791604, 0.002808815894095318}, 
      {0.02690493622375669, 0.003633647425234088}, {0.028671317491469516, 
       0.004036241563412091}, {0.02324996652179288, 0.002925976409393627}, 
      {0.026700183662377575, 0.004105136585178748}, {0.024735353982757124, 
       0.0034030118676451337}, {0.02543892140432323, 0.0031350371860234816}, 
      {0.02945887848825683, 0.004764170563317904}, {0.026023521320324143, 
       0.0034128643072222076}, {0.0265217166294652, 0.003750756237486108}, 
      {0.025677104563072276, 0.003770915997106883}, {0.02711000031345407, 
       0.0038406830702619743}, {0.026946671940685438, 0.003534338442698015}, 
      {0.02560436736084593, 0.003516363269698175}, {0.024454028638514584, 
       0.00296848266784977}, {0.02547345364423771, 0.0035299412115019635}, 
      {0.026483845907800257, 0.00368296679814506}, {0.028151199441331164, 
       0.004098215418575357}, {0.02950234090080437, 0.004362012049455188}, 
      {0.031281680036532256, 0.005338681523114452}, {0.025313010959155894, 
       0.00337384530740259}, {0.030703166999310274, 0.0047214522270584425}, 
      {0.026616872251668363, 0.0036944347929752652}, 
      {0.0253604462527951, 0.003637651903475536}, {0.02637174855229308, 
       0.0036870974678766544}, {0.027885904838702635, 0.003787726142319592}, 
      {0.028051823357523636, 0.004444062005696026}, {0.02852410720683493, 
       0.0040027562332172195}, {0.02892584983740381, 0.004526402925655759}, 
      {0.03003568633973911, 0.004654031130892022}, {0.029281385744649422, 
       0.004676050140602683}, {0.027013875205917873, 0.0037132631361869173}, 
      {0.027822142983746606, 0.004029353139008762}}, 
     {{0.004465707671234773, 0.00008589537831504845}, 
      {0.0035036127877568633, 0.00007094556494219306}, 
      {0.00873082776348259, 0.00034765655942115004}, 
      {0.006343638303272208, 0.00023997825017296748}, 
      {0.008147853629949395, 0.00033742471159103893}, 
      {0.008960943220354246, 0.0003754502104448276}, 
      {0.00834229637881966, 0.0003369421631576053}, {0.012437896646633235, 
       0.0006183185875766606}, {0.010408367485123023, 0.0006694631026017417}, 
      {0.01064919879124025, 0.0005878986595679869}, {0.011244828863772045, 
       0.0007095968141868081}, {0.011399602368071263, 0.0008479717661353803}, 
      {0.011544998548215526, 0.000699955379204642}, {0.007971515500002961, 
       0.0003638964753513996}, {0.01295760683144642, 0.0008055808048774704}, 
      {0.012510421923823041, 0.0007327403077153072}, 
      {0.013085855125993157, 0.0008856172566249487}, 
      {0.014392144530476833, 0.0013071230577481607}, 
      {0.014049088562204621, 0.0009506355604524952}, 
      {0.014947228221723565, 0.001279078587838045}, {0.015052028030826467, 
       0.0011597995605709954}, {0.012929846953609776, 0.0009065944069317489}, 
      {0.01183224783484748, 0.0007351958602721531}, {0.01601324905618951, 
       0.0012828185296185346}, {0.014448235547201933, 0.0010107203882010474}, 
      {0.012263253592719207, 0.000803126818157196}, {0.015532197804160083, 
       0.0011560459712476323}, {0.015737328492967752, 0.0012024804599843897}, 
      {0.0183553230691181, 0.0015806316534625608}, {0.019242092091812355, 
       0.0018484595532606285}, {0.013703621155813714, 0.0010307496698431784}, 
      {0.014203279396893347, 0.0012289065191430915}, 
      {0.016800288840695544, 0.0017570369478017156}, 
      {0.01787156589844836, 0.0016049993376467953}, {0.017622052110142394, 
       0.0016313415911075602}, {0.02017919955832373, 0.0022664835360122204}, 
      {0.019046206406848544, 0.0019136927766534306}, 
      {0.01943061004909797, 0.0020495603272201457}, {0.018286842657063, 
       0.0018302401390029033}, {0.02149803129186232, 0.002251288217633096}, 
      {0.020917140478832513, 0.002357854660044012}, {0.02080070719039917, 
       0.00207824406105539}, {0.020907397842354503, 0.002823919648602846}, 
      {0.01905979164388098, 0.002017505020275756}, {0.020899490059508682, 
       0.002410934920320962}, {0.023814786272404534, 0.0029262834802032955}, 
      {0.02097867391489271, 0.002214756418241315}, {0.02292393582197195, 
       0.002978555138255956}, {0.021617092564079694, 0.002423724593768384}, 
      {0.022512114611268542, 0.0026642557605454087}, 
      {0.02060906971169654, 0.0021498590198487655}, {0.023080088995155363, 
       0.0025287695484306205}, {0.024914951390870327, 0.0035093238704457796}, 
      {0.022592495762957302, 0.002769382239966145}, {0.020831617724222797, 
       0.0023182250375626268}, {0.021340469165248784, 0.0024157147557630765}, 
      {0.022810580660616836, 0.002818389897997875}, {0.022271607463998012, 
       0.002575412694927337}, {0.023837397055643923, 0.0028854181286854796}, 
      {0.024025897377382466, 0.0029761224850570756}, 
      {0.020739378451049485, 0.002446728005434551}, {0.0228145901584002, 
       0.002648587192204843}, {0.022194973073566375, 0.002658238123606438}, 
      {0.02476615240313957, 0.003219655777723318}, {0.023676839451180324, 
       0.0030221991095089606}, {0.02423224587660182, 0.0031364597940921612}, 
      {0.024921857162609685, 0.0029772968470860306}, 
      {0.022112630328381296, 0.002654642150122122}, {0.02626590079696211, 
       0.003585136107222553}, {0.024880615640548564, 0.0033531800969566206}, 
      {0.02804977741235825, 0.004320265182929717}, {0.026826452243800314, 
       0.003782548612109693}, {0.028683323203825623, 0.004240752443600115}, 
      {0.02504602012810873, 0.0035260965264720667}, {0.024775311312943145, 
       0.0033279664032432876}, {0.024362199601577313, 0.0032423387719378027}, 
      {0.02611629899974208, 0.0038942766789755723}, {0.02793895319865569, 
       0.004930783739723665}, {0.030298764839737098, 0.004546369924928406}, 
      {0.029384148579053603, 0.0045214852178148135}, 
      {0.026961104215058193, 0.003803424157775126}, {0.027574651538427735, 
       0.003897759234467557}, {0.029384092725692666, 0.004478317463870951}, 
      {0.0240087022348054, 0.003225230747164076}, {0.02609090930088622, 
       0.0034920919816325835}, {0.026079086885447834, 0.003645095160103473}, 
      {0.03031646263907437, 0.004699257729687822}, {0.028137234761938915, 
       0.004121097929545847}, {0.029797287205997825, 0.004726515236463058}, 
      {0.028465542540584504, 0.004153311971636597}, {0.03072155581322785, 
       0.004765773983091748}, {0.027646179066710307, 0.0041026200494655995}, 
      {0.029243172668521087, 0.004526420823867561}, {0.03110834113172918, 
       0.005038720404833441}, {0.028732994188890238, 0.0042879796859534025}, 
      {0.03046924481107023, 0.004710322994201377}, {0.027635441343312736, 
       0.004112161799504577}}, {{0.004135983052818422, 
       0.0001013475416932752}, {0.0043577895803634985, 
       0.00008928595305490727}, {0.008821711156046234, 
       0.0003030138790803272}, {0.007544963377827935, 
       0.00031861772454033765}, {0.007085676330941609, 
       0.0003076503114631812}, {0.011618572818433641, 0.0007038951243554248}, 
      {0.007744844804607105, 0.00037551350423736807}, 
      {0.006093378330893614, 0.00019746068302295416}, 
      {0.010509088880132179, 0.0005971737035482816}, 
      {0.00811139001559988, 0.0003946479157362903}, {0.01079088226706318, 
       0.0005584701497320932}, {0.01117902699798562, 0.0006636616201696199}, 
      {0.013715340821063862, 0.0010046026832442045}, 
      {0.012829384185306597, 0.0008801077023856685}, 
      {0.011008698345249862, 0.0007024953283858437}, 
      {0.013137343484617946, 0.0007540782677857294}, 
      {0.014466846748211656, 0.001049311949157472}, {0.015417503597318586, 
       0.001215675894683077}, {0.012414267509799091, 0.0008122980216442865}, 
      {0.014332760148078591, 0.0012490097449335824}, 
      {0.013078228492165452, 0.0007884956686632361}, 
      {0.015656698606950077, 0.001254695358157587}, {0.015804451692097668, 
       0.0012928471790587537}, {0.015644082420740234, 0.0012354671790535399}, 
      {0.013648122734518226, 0.0009845126979097785}, 
      {0.014275728745132624, 0.0012406242378286692}, 
      {0.013328980897137722, 0.0009611598321104253}, 
      {0.019003060701072823, 0.0019417428726069552}, 
      {0.017326417781970905, 0.0016333836937239}, {0.018520541604526868, 
       0.0015769561198806237}, {0.01526934236698465, 0.0012383288618798005}, 
      {0.018137810724844723, 0.001748905478503815}, {0.01813093809523729, 
       0.001673714775535462}, {0.020348003549079726, 0.0021941152442708223}, 
      {0.018723225238203387, 0.0019053337512957569}, 
      {0.017485492642715168, 0.0016599540226236442}, 
      {0.021717927202357077, 0.0021556293160078788}, 
      {0.017628850354342487, 0.0017189483083099866}, 
      {0.016014079005900756, 0.0013013409560787004}, 
      {0.0238555115024598, 0.0027176792024947716}, {0.019432857743508742, 
       0.0017284878084811162}, {0.018334202588016598, 0.001919339480138671}, 
      {0.01859416547241767, 0.0018369132012865386}, {0.018925357149210505, 
       0.0020713658069855256}, {0.020172840830212382, 0.002186885544279704}, 
      {0.019684824751032337, 0.001815921740592863}, {0.02180165288511206, 
       0.0025141326145412535}, {0.023270105746046835, 0.002651615905597815}, 
      {0.019754857722596855, 0.002052027371972631}, {0.020469347804326982, 
       0.002113658704118837}, {0.021567062336872635, 0.0024398032445676066}, 
      {0.02164821819388424, 0.002387787782871964}, {0.02387821370264888, 
       0.0031251702167827133}, {0.023356647149610426, 0.00272595457694802}, 
      {0.021920607980736397, 0.0022513159869861354}, 
      {0.02403185154819362, 0.0028928399833070273}, {0.022524236206432527, 
       0.0028841797377712197}, {0.02343539460853594, 0.0028485814601353354}, 
      {0.023117358638896815, 0.003079979858235049}, {0.025340335328477733, 
       0.0033331934157363463}, {0.02450992821943755, 0.0034629019310123965}, 
      {0.025523229233939838, 0.003513156629839642}, {0.0232225439600802, 
       0.002778438269285921}, {0.026917698582909527, 0.003533203732446921}, 
      {0.02575865223416743, 0.003413726904791581}, {0.026210864765430882, 
       0.0036815781241550383}, {0.023157562336029808, 0.003098830229367522}, 
      {0.02643436468099811, 0.00411340168126717}, {0.02627277539091664, 
       0.0036524776998341224}, {0.02664345264617667, 0.003825692605815334}, 
      {0.02487217415390019, 0.0035781431758472593}, {0.025507517043437365, 
       0.00343494071471806}, {0.026805858166105555, 0.0034372992105797806}, 
      {0.026743087943506307, 0.0036154915744504024}, 
      {0.023900814263257943, 0.0030878903992492823}, 
      {0.025311595254259626, 0.003542983858553228}, {0.028116833417630185, 
       0.004005897781126144}, {0.0258750128897967, 0.0034097851248198197}, 
      {0.027278373567932175, 0.0038636913868002054}, 
      {0.02856226270720695, 0.004242604972309216}, {0.028055260840735896, 
       0.004316788529399318}, {0.029735674314615036, 0.00457165353153588}, 
      {0.02640455360156117, 0.004053622358925146}, {0.02991848349085001, 
       0.004486134716579215}, {0.026622215674904248, 0.0037131022839833605}, 
      {0.025172278810746972, 0.003338185893829504}, {0.023982967567565332, 
       0.0030355601555038803}, {0.026998476133309905, 0.003894972056437851}, 
      {0.029750963171405992, 0.004664048587004643}, {0.030120759657006106, 
       0.005234567002891488}, {0.026989214069140722, 0.003693186921518432}, 
      {0.026354567015949956, 0.003704981777789662}, {0.03109232344697781, 
       0.005037339364113436}, {0.028556986238597426, 0.004520362685948243}, 
      {0.029912909161375033, 0.005001247565648015}, {0.028898200322587733, 
       0.004851414453241887}, {0.031256079792100946, 0.00517004031770707}}, 
     {{0.007825114054889101, 0.0002860364539133964}, 
      {0.006084190375613195, 0.00019437464249166814}, 
      {0.0051025929796206975, 0.0001503030133825356}, 
      {0.006741881613704347, 0.0002929196768575171}, 
      {0.007490160258876143, 0.0002929050182816084}, 
      {0.007099922460095545, 0.0002645782850932976}, 
      {0.0078037726596522266, 0.00034667158641465967}, 
      {0.010173874536766632, 0.0005110121701934478}, 
      {0.007478899498016036, 0.0003147683084854247}, 
      {0.01325669885563569, 0.0009511240726136627}, {0.009462665834438323, 
       0.00047380844089128793}, {0.009113993329472946, 
       0.00041298704334935543}, {0.011955984854562776, 
       0.0008651832521060498}, {0.011242961278274698, 0.0006249605910164657}, 
      {0.010148549822031928, 0.0005681298523554368}, 
      {0.010283580407671696, 0.0005810121418463599}, 
      {0.012649760840043428, 0.0007283740023062979}, 
      {0.011056400568670048, 0.0007433563972929491}, 
      {0.01196065817896992, 0.0007279043510082239}, {0.014955878737041964, 
       0.0011399309098594212}, {0.01702366652829092, 0.0014799489202754756}, 
      {0.013001367064878054, 0.0009491549967322044}, 
      {0.012927877895907911, 0.0010224782895917883}, 
      {0.0164875426106799, 0.0012415636633735794}, {0.016230827624359977, 
       0.0012786997200928685}, {0.017802572823204285, 0.0015443076975794057}, 
      {0.019902427388459605, 0.0020376568214399704}, 
      {0.014924868637821123, 0.001247879309790978}, {0.016088722833613952, 
       0.0013237025101653366}, {0.01804713420308042, 0.001653590587160636}, 
      {0.016804593693685324, 0.0013781492722095834}, 
      {0.018023764022618096, 0.0015834361600290947}, 
      {0.017496681627727623, 0.0015013689851643974}, 
      {0.018192416568576543, 0.0016201468187926338}, 
      {0.02118343853818177, 0.0021856776547655166}, {0.0180605598785153, 
       0.00160218668088552}, {0.01780722224041039, 0.0015831804620018985}, 
      {0.02074856339044071, 0.0021150198865598213}, {0.01783238386717095, 
       0.0019463110964195174}, {0.016735665070887674, 0.0014630212141129029}, 
      {0.018685472981665383, 0.0020183394474857508}, 
      {0.018930335618397534, 0.0017991888894974828}, 
      {0.01781913004554532, 0.0016236875934101391}, {0.02099239166813351, 
       0.0023256125606572198}, {0.020326440566907668, 0.0021201305405034176}, 
      {0.020026022092793933, 0.0022858158549627916}, 
      {0.019150227342434732, 0.001969626374106248}, {0.01971417710747782, 
       0.00198227787199734}, {0.021902783994843963, 0.002413632350990458}, 
      {0.023668910261195525, 0.0027041110704999483}, 
      {0.02250813611001838, 0.0028024428543100832}, {0.022405931136044922, 
       0.002721796407827881}, {0.024168898154013966, 0.0034453984483056033}, 
      {0.021573369909264596, 0.0024377914888713548}, 
      {0.02296696969571509, 0.002817041613781157}, {0.02262670266173589, 
       0.0026487234575025553}, {0.022676407830823506, 0.0026613773390806728}, 
      {0.025957235035907415, 0.0030318588519664402}, 
      {0.02458589600065774, 0.003198216323161418}, {0.02067518872841576, 
       0.002335068495566972}, {0.023619986612018584, 0.003188696360242993}, 
      {0.024486803109799674, 0.003322787941611338}, {0.025008856523810016, 
       0.0032316372429512796}, {0.02460682387542187, 0.0031760017404671714}, 
      {0.024070541236794953, 0.003312708144884269}, {0.025019646987805032, 
       0.0032578688014517354}, {0.02228111098119279, 0.002718131618459907}, 
      {0.022808773665486646, 0.002793616989062997}, {0.023230071180605397, 
       0.0031627679236452266}, {0.02457386956815975, 0.0032483036051909053}, 
      {0.026635860864748947, 0.004037757233784411}, {0.024274207359385985, 
       0.0031890514161396766}, {0.024388392033422857, 0.0031988351025615813}, 
      {0.02187140268175387, 0.002574063617888811}, {0.029077916925044058, 
       0.0038980681109368476}, {0.02740454977948703, 0.004002925065311302}, 
      {0.027184892334040492, 0.0033987509006134786}, 
      {0.026010596150824416, 0.0036602251089448146}, 
      {0.02404575257687846, 0.003060434874102569}, {0.02850053228006932, 
       0.004180574817348237}, {0.031090795720857392, 0.005247170219052855}, 
      {0.02761638463689177, 0.004088781501447869}, {0.028397363980380837, 
       0.004070309055263621}, {0.027531272053715413, 0.003980133296018984}, 
      {0.02357109656013395, 0.0029296226016883864}, {0.028309209602236516, 
       0.0040279490154508935}, {0.026648837454375036, 0.003780059081051945}, 
      {0.029354201523007287, 0.004710681129589389}, {0.02503721418247398, 
       0.003399584820122037}, {0.02945203630932555, 0.004768463475977036}, 
      {0.02583280496526858, 0.003361701482297086}, {0.030141571853928774, 
       0.004502747742117563}, {0.029768298933512093, 0.00459434117453128}, 
      {0.028532630505327627, 0.004230728820448171}, {0.03263292123694016, 
       0.005631874681717441}, {0.02836127848412316, 0.004144380140022719}, 
      {0.03254568694773798, 0.005031627469586297}}, 
     {{0.00551203519011816, 0.0001861239846272511}, {0.004295926684494653, 
       0.00008826366405856323}, {0.008402912271630742, 
       0.0006455876915257841}, {0.008569225102810668, 0.0003258363127293107}, 
      {0.007408505832591047, 0.0003210931109716153}, 
      {0.009039954016636086, 0.0004483539203512521}, 
      {0.009156809535547155, 0.000978189299686516}, {0.008473349380071906, 
       0.00041027585553488066}, {0.009869867777000987, 
       0.0005713419850167378}, {0.012366820945939681, 0.0007458943737406187}, 
      {0.008669753840553933, 0.00045783988171566037}, 
      {0.008200239869648294, 0.0003752780624148855}, 
      {0.010793270940019955, 0.0006198469770197779}, 
      {0.012835370645359662, 0.0007974194385378386}, 
      {0.00987513828428786, 0.0005793511191254375}, {0.012212582140667514, 
       0.0007878400811225372}, {0.016615390899786392, 0.0015347762356339167}, 
      {0.014853066176765298, 0.0011357349683807083}, 
      {0.013619546282738038, 0.0009718767265753936}, 
      {0.016034891115571385, 0.0014217125443087841}, 
      {0.012516298031084968, 0.0008539495682142739}, 
      {0.016624111452055546, 0.0014159635116335334}, 
      {0.013989562409429515, 0.0009626388194534652}, 
      {0.018987242406957077, 0.0017683939764707723}, 
      {0.015078633622690827, 0.0011386021370669575}, 
      {0.016246268362258023, 0.0017248226431698654}, 
      {0.01694965646141585, 0.0016886106028488612}, {0.017880592157499247, 
       0.0015358841480512808}, {0.015405589533074417, 0.0013656082751545284}, 
      {0.01389808832408507, 0.0011688028648686455}, {0.01739405038932989, 
       0.001686476198414777}, {0.015512729451530458, 0.0012087019936526389}, 
      {0.01746998691163407, 0.0015004671646572376}, {0.020697996907546236, 
       0.002307300561044112}, {0.02011171973398035, 0.0019202049098243634}, 
      {0.01659517594695089, 0.0013000352481049582}, {0.019474627337547627, 
       0.002089999421531097}, {0.0184991013939175, 0.0018257272056150242}, 
      {0.019258966530283753, 0.0017312556179973626}, 
      {0.018079192340991868, 0.001574343206171669}, {0.021048370885217858, 
       0.0021769920486485184}, {0.019313890922625726, 0.0019984269202342198}, 
      {0.0192756638237292, 0.0018694560824794593}, {0.022629399648237142, 
       0.0024620918274562698}, {0.022635666743864243, 0.002670999213501446}, 
      {0.022067955139955815, 0.0025529517679290237}, 
      {0.019333257662678766, 0.0019160085959044615}, 
      {0.021304579757988888, 0.0023731033028990822}, 
      {0.023309687519507898, 0.0031654329820769433}, 
      {0.022918344991016786, 0.0024649904929496813}, 
      {0.02061203566971043, 0.002324342332168605}, {0.01845606400237213, 
       0.0018452170086971087}, {0.02358400988256135, 0.0029760285366604577}, 
      {0.02249209115134273, 0.0027194840826876288}, {0.02217949022946616, 
       0.002535289537716423}, {0.025289944147580772, 0.0034090766724821364}, 
      {0.02206497957209809, 0.0024739656693686385}, {0.025135241263461408, 
       0.003091557934276068}, {0.01961657243106978, 0.002164037071441527}, 
      {0.020687157827057837, 0.002422878739493761}, {0.022700899342659415, 
       0.002899338523242534}, {0.022494246565318156, 0.0028102283025051022}, 
      {0.025537465760968565, 0.0035518100885107984}, 
      {0.025846912986488987, 0.003545639573778736}, {0.026131575772272445, 
       0.0036550352249538065}, {0.025361439488523704, 0.003503680691120614}, 
      {0.02550399417917392, 0.003272567210163224}, {0.026866359337573684, 
       0.0040829318086643696}, {0.02914195130325431, 0.00617246397716098}, 
      {0.024289684932202307, 0.00320345680454448}, {0.02611837404283284, 
       0.003561946274383665}, {0.024122555607999505, 0.003360176092530587}, 
      {0.02739034840157411, 0.003895867148090204}, {0.02640260430980658, 
       0.0035402908878667816}, {0.02940216414007432, 0.004207835138810623}, 
      {0.027369862668908923, 0.0040778373694614345}, 
      {0.028326477383624517, 0.0039973555874883715}, 
      {0.02847393233383127, 0.00422684380834859}, {0.02974070644623353, 
       0.004542732211702649}, {0.02980187423856373, 0.004467960215711386}, 
      {0.026652092774496202, 0.003970749517087313}, {0.02828185695588397, 
       0.004755150490243665}, {0.028466292982206435, 0.004868302256632262}, 
      {0.025507464465680224, 0.003953972519654236}, {0.028768523051126267, 
       0.004353455734350753}, {0.027476265427509153, 0.003914399110822586}, 
      {0.027324773735334158, 0.004006166831112878}, {0.03211822232439853, 
       0.005430749259404344}, {0.028494966163883344, 0.004221507519395651}, 
      {0.027850117496677273, 0.004067073641989438}, {0.02751426160245072, 
       0.004009926009531206}, {0.026201747718793085, 0.003921531501616116}, 
      {0.030794872662846594, 0.005293402212632969}, {0.02830939605156701, 
       0.00413086026684617}, {0.02766135329775137, 0.004301156467554357}, 
      {0.029693443984146327, 0.0049132084040905966}, 
      {0.03396047076470998, 0.006188697537069743}}, 
     {{0.007375067145652458, 0.0002906916440161278}, 
      {0.0046217859326949445, 0.00011753832825528443}, 
      {0.007130977615753537, 0.000243139413772131}, {0.007183634317733886, 
       0.0002255420671974928}, {0.009963297397028366, 0.0006759121662387457}, 
      {0.008168356720821284, 0.0003689295176276808}, 
      {0.010350801168485009, 0.0004907064330623712}, 
      {0.011067684551446317, 0.0006154849548345442}, 
      {0.008575645578475136, 0.00038966319333666455}, 
      {0.00863599612534897, 0.0003758539337386235}, {0.01569605419323405, 
       0.0011170301166796293}, {0.009917509352799229, 0.0005208057479586525}, 
      {0.009166989679862672, 0.0004918872025134746}, 
      {0.011114155479942774, 0.0006910546916278903}, 
      {0.012759301099443138, 0.000860074031220126}, {0.015037669868219746, 
       0.0009734104588441372}, {0.014093814175738482, 0.001032718038507241}, 
      {0.010745565986658415, 0.0006195407195808134}, 
      {0.012488303401043689, 0.0007943498707552177}, 
      {0.015803431702209516, 0.0014533226574531266}, 
      {0.015579573117070466, 0.0010821741405591112}, 
      {0.014636384694377788, 0.001062989371913181}, {0.01845264409812444, 
       0.0019676664012675538}, {0.016197195421788414, 0.0014232572727137516}, 
      {0.012291410657076502, 0.0009464137279420193}, 
      {0.014940843658574992, 0.0011463201724415395}, 
      {0.015712986998463508, 0.0013154883834092246}, 
      {0.016441631108583037, 0.001584639010322686}, {0.01433689820373269, 
       0.0010433880535063444}, {0.018065659930406795, 0.0015775291842010652}, 
      {0.015950205783726273, 0.0012924651880070748}, 
      {0.016412957161302342, 0.0015393257319007425}, 
      {0.020403554786436497, 0.0019990469931863153}, 
      {0.01519208316663848, 0.0013475848887578579}, {0.019971983240930424, 
       0.001857155347383621}, {0.020113227036732465, 0.0023475901453315906}, 
      {0.017515018719069634, 0.0015520121025485167}, 
      {0.017741452181973566, 0.0017697115778148031}, 
      {0.01910968582382679, 0.002080693387369159}, {0.022373190233285004, 
       0.0024600748527774385}, {0.019629360325945075, 0.0023858074071965163}, 
      {0.02124407268094635, 0.002332932985349423}, {0.019325150222760504, 
       0.0020177811055024364}, {0.018252177311711512, 0.0017308114334793068}, 
      {0.019699738271714482, 0.0020734477122137385}, 
      {0.026574804050390147, 0.003449355588206693}, {0.02259629664409672, 
       0.0024498848985654575}, {0.023575733560175366, 0.0029005348642319184}, 
      {0.02289210529876035, 0.002511367869130865}, {0.022031570326618746, 
       0.0024882589785653053}, {0.02431726745016728, 0.0032338480660358826}, 
      {0.020256069923309666, 0.002148105288422464}, {0.021869063974672427, 
       0.002636466927162129}, {0.021721207949392796, 0.0026999052021392522}, 
      {0.02277456484769974, 0.0028438235655432464}, {0.02215185743042359, 
       0.002572816956147861}, {0.02486624095823342, 0.0034708581938822647}, 
      {0.024490804967555787, 0.002929632684389283}, {0.02245039884361236, 
       0.002545851825514589}, {0.02109579867052654, 0.002738670493915407}, 
      {0.02295837653073081, 0.0029204317024102977}, {0.0281891679853239, 
       0.004166213365131455}, {0.024954703506027336, 0.0032194014662740855}, 
      {0.024702858840439483, 0.003169878452712105}, {0.028449319470651227, 
       0.004009831455203283}, {0.022587197219814014, 0.0028024030572817438}, 
      {0.0256627137550474, 0.0034184973459510104}, {0.023338919890509364, 
       0.003135379196272048}, {0.0226040286720883, 0.0028555914909933477}, 
      {0.021951499041645922, 0.002779610428730095}, {0.028110410606064912, 
       0.004040477639901674}, {0.023307350534324013, 0.003031890723063313}, 
      {0.02721627576690057, 0.004088788953924727}, {0.02815947924063515, 
       0.004131467827917845}, {0.023765701542970377, 0.002952212874306248}, 
      {0.024911129012963322, 0.0031991855789588186}, 
      {0.028224921597601142, 0.00402873482823729}, {0.024653505066215393, 
       0.0033692772845119734}, {0.02695745652479021, 0.004095429382717342}, 
      {0.027054602689567747, 0.003977179723099411}, {0.029878556901111755, 
       0.004401632418614909}, {0.027737168541230966, 0.004165660378619762}, 
      {0.03115239045937277, 0.0048022345508274}, {0.026952209341101423, 
       0.00396097647064142}, {0.025950960136985706, 0.003451379897198237}, 
      {0.023043802713917965, 0.0029835141373322216}, 
      {0.026721192722167313, 0.003591027270946512}, {0.028257153489851822, 
       0.00392464269958559}, {0.028939448443036805, 0.004789183142238862}, 
      {0.029469189977182897, 0.004302902041417589}, {0.028952895545337625, 
       0.004286032882118818}, {0.03015644429567698, 0.005012804496979051}, 
      {0.03006331308310058, 0.0049909417620792595}, {0.034345444753170126, 
       0.005786681929837556}, {0.03407946282950338, 0.005703095252973078}, 
      {0.03213877607397934, 0.005003138139225705}, {0.03014945727191549, 
       0.005012133096118809}}, {{0.0059565573780635695, 
       0.00014752008768748048}, {0.005750137030280795, 
       0.00015028939268174613}, {0.006687523780644068, 
       0.00022820272777385187}, {0.006983546619374975, 
       0.00021795582860961726}, {0.009320223352140618, 
       0.00039870542226561057}, {0.010415228106994183, 0.000515092210014445}, 
      {0.00920375369352357, 0.00041045889810331637}, 
      {0.008198150235504794, 0.00034071206552577227}, 
      {0.010796211149347847, 0.0006120665414924842}, 
      {0.009158323469902514, 0.0005005879107334854}, 
      {0.013081789051931051, 0.0008582872948922349}, 
      {0.013738591843622005, 0.0009350897533795255}, 
      {0.012014900256667842, 0.0007048894319900967}, 
      {0.01155332287731386, 0.0008244413181515142}, {0.011187243851049413, 
       0.000678538132794948}, {0.011694506989835683, 0.0007034568073800429}, 
      {0.013361211851627655, 0.0009653115612475727}, 
      {0.012411281398607338, 0.0007618238529496502}, 
      {0.013256129811989948, 0.0009184453792723257}, 
      {0.014422469246747912, 0.0012452936710174445}, 
      {0.009801844103785342, 0.0005402029345491499}, 
      {0.013813796519567776, 0.000918775090364754}, {0.013662503872765979, 
       0.0009856339895746302}, {0.013122773911533442, 0.0008847771409343785}, 
      {0.014032252081079307, 0.0010013549528928856}, 
      {0.017540491932987446, 0.001553999397637007}, {0.018229400756734734, 
       0.0019842448677103164}, {0.015506176366412308, 0.0012479896355763742}, 
      {0.016944873701408063, 0.0014419480716671984}, 
      {0.01709214554620064, 0.0014944544316435326}, {0.016327252084913743, 
       0.0013284617595128445}, {0.017377106521313492, 0.0020412063638075573}, 
      {0.016019092349890747, 0.0013848742536457515}, 
      {0.01808047577391927, 0.0017249524047535658}, {0.019896245544099966, 
       0.002195446453574057}, {0.017278223174124866, 0.0015375605266378933}, 
      {0.01737756984788078, 0.0015689902496531793}, {0.018297820075701698, 
       0.0020163129155181814}, {0.01540596982304128, 0.001247069764953146}, 
      {0.020139799357369533, 0.0019934435838049325}, 
      {0.018029247919891623, 0.001742582414915983}, {0.018079333182295886, 
       0.0019098330243889627}, {0.01990485971915463, 0.002106505671228387}, 
      {0.020416212686459788, 0.0025425590139782628}, 
      {0.020676428345527114, 0.0023069190617830415}, 
      {0.018846815777770927, 0.0018823381243380233}, 
      {0.02102969951509134, 0.0022921959784243384}, {0.02305647297654017, 
       0.0027189341428570657}, {0.016722545996839224, 0.0014720087358508493}, 
      {0.022319774779679804, 0.0028043631636425204}, 
      {0.021259589762247285, 0.0023403586346568694}, 
      {0.02094548382631938, 0.0024105575277171276}, {0.02248681682442191, 
       0.0028806619031152003}, {0.021619068923507172, 0.002835881948650254}, 
      {0.023005864723596982, 0.0027683035176635507}, 
      {0.025509768595595908, 0.00338744782071565}, {0.023295329388463237, 
       0.0033713784956335147}, {0.02386935947744435, 0.0030087844335486835}, 
      {0.023106459878497833, 0.0028097430766540477}, 
      {0.02611667521191119, 0.003355616511146131}, {0.026771697772438742, 
       0.0036134639248235345}, {0.024521172822965367, 0.003259036424099193}, 
      {0.025388937382062382, 0.0036110325074130145}, 
      {0.021031122465095718, 0.0024382486514094026}, 
      {0.02614365009375612, 0.0036061491676075974}, {0.023046496637402793, 
       0.002738383101998032}, {0.02310667834051043, 0.002825554755165882}, 
      {0.023847771527353723, 0.0030727505790144605}, 
      {0.026522913527133932, 0.0037256232162405922}, 
      {0.02586806937337984, 0.003705429548739758}, {0.023481941454912985, 
       0.002718478791177148}, {0.025021872234193006, 0.0030306472584138433}, 
      {0.02246190811047312, 0.002761315002361542}, {0.029195877490439344, 
       0.004128333678969476}, {0.027881714174233293, 0.004012155775668269}, 
      {0.026874562165496035, 0.003986856113602499}, {0.026079649693846674, 
       0.003915991612108094}, {0.030647114948287237, 0.004618082485459141}, 
      {0.027738996510171504, 0.003953875788300643}, {0.029825900785129908, 
       0.004831771138097629}, {0.02786826391425115, 0.004290444091740397}, 
      {0.02527788705644662, 0.0037945549679214707}, {0.030458586628714167, 
       0.004868058958142463}, {0.024508638375547103, 0.003353505185625494}, 
      {0.02801347655099561, 0.004487261315732738}, {0.030221720599833853, 
       0.0044333034958263795}, {0.027101608614341112, 0.0037548523349517637}, 
      {0.02763350562351754, 0.004053137202605583}, {0.027872973145335943, 
       0.004342223897459974}, {0.030881611086729665, 0.005092522213868911}, 
      {0.02934959024498677, 0.004362864928651788}, {0.029230497878095382, 
       0.004344187068954675}, {0.02863918235359101, 0.004198839768936757}, 
      {0.030057969767873328, 0.004451015205829023}, {0.029469224860778482, 
       0.0050551805040726094}, {0.02902065412380819, 0.004405447514485239}, 
      {0.029135986034893504, 0.004289281279225676}}, 
     {{0.007207952255156066, 0.0003647889116032421}, 
      {0.008413061060326361, 0.0003673895389092463}, 
      {0.0069626727031191216, 0.00027352098836813665}, 
      {0.008652314810093473, 0.00039088308746465517}, 
      {0.0054934023995413875, 0.00017179839440972788}, 
      {0.006705045536090857, 0.0002627598082067806}, 
      {0.0073672854332276225, 0.00030848603470901015}, 
      {0.01021635071838887, 0.0004786373445897496}, {0.009924739261778363, 
       0.0006570454602554676}, {0.01264113689040052, 0.0009142722867854225}, 
      {0.011133862148896806, 0.0007586227157704295}, 
      {0.01006726540335019, 0.0005064944949517702}, {0.009967830730343422, 
       0.0005580121151542716}, {0.011455261103949954, 0.0007260792852237241}, 
      {0.011213170513304482, 0.0006422947830146963}, 
      {0.014416738573614371, 0.0010000357321764408}, 
      {0.012802253127686286, 0.0007660667245026342}, 
      {0.012781781261779866, 0.0008377337792020434}, 
      {0.014137088328688452, 0.0010575480166856721}, 
      {0.01221785664147056, 0.0006939829867917968}, {0.01341371104169389, 
       0.0009737571315859839}, {0.014075708111282646, 0.0011068842842782978}, 
      {0.015665930102048965, 0.0013416001851507264}, 
      {0.013756822906021869, 0.001089654706899923}, {0.016106934499247688, 
       0.0015545222495196853}, {0.01431208544215479, 0.0011315638120656946}, 
      {0.018638043628975417, 0.0014912923111856102}, 
      {0.016534565160550407, 0.001382638143859527}, {0.015416488679755178, 
       0.0012465046292047255}, {0.018557035001924876, 0.00182433887423894}, 
      {0.0164288706492949, 0.0013722764571748591}, {0.02000008916619107, 
       0.002137130745257565}, {0.022171494481787544, 0.0027304924959721255}, 
      {0.018443106519769797, 0.0021678462947560817}, 
      {0.016534518149349368, 0.0014645168352993565}, 
      {0.017777335345785253, 0.0016655512915106918}, 
      {0.019488730625592688, 0.0018036648777970399}, 
      {0.019553487490895558, 0.0018190069278047893}, 
      {0.019085310699792295, 0.0018644312781050942}, 
      {0.018418874229987597, 0.0019364370976249212}, 
      {0.02398176342067345, 0.0030739471393692597}, {0.019449555675677185, 
       0.0021427299313936388}, {0.02140249613698522, 0.002480619509810822}, 
      {0.01849232855732045, 0.0019189567979962519}, {0.02552153690098471, 
       0.0034635991784766063}, {0.02162451766622246, 0.0026375749202323107}, 
      {0.021334357601646654, 0.002338680306719354}, {0.017850011413108602, 
       0.001750710252340859}, {0.02096957328366215, 0.0021955116220837567}, 
      {0.023288999525418942, 0.002667101079319334}, {0.020034911732142904, 
       0.002345821871052589}, {0.02117686228878745, 0.0022959189717379758}, 
      {0.02143752224643934, 0.0024801232083593305}, {0.021847463201633856, 
       0.002453560164376256}, {0.022199068415847237, 0.0026121101168401495}, 
      {0.021727620439138253, 0.002574552338637126}, {0.02430438836109868, 
       0.0032991123723586924}, {0.023420054113966148, 0.002826517139582485}, 
      {0.02385688435739698, 0.003050642469847986}, {0.020657738195441165, 
       0.002398897476435735}, {0.023344155251380262, 0.003247641753842956}, 
      {0.02431331385508294, 0.0029661473063669064}, {0.02306648055356148, 
       0.0027022097879534357}, {0.025020083742705618, 0.0032557468947205237}, 
      {0.02842177130876355, 0.004383009422745943}, {0.024440270619743878, 
       0.003402536312241189}, {0.027186330997423163, 0.003804657724388427}, 
      {0.02467423919148937, 0.0033900051471054127}, {0.02350027559832702, 
       0.002986521017321664}, {0.026577051746788448, 0.0036361190155114187}, 
      {0.026251884011596432, 0.0036166528728101}, {0.025617932303845407, 
       0.0035920829528324205}, {0.028996739137837863, 0.004330453319218108}, 
      {0.025333864844085636, 0.0038104538334451377}, 
      {0.02657687723668993, 0.0036693851772389152}, {0.02642349558362762, 
       0.0034599902927574533}, {0.02757628970603404, 0.0037849898346626887}, 
      {0.026172087737906156, 0.003640848296578625}, {0.025513003523799472, 
       0.004091573356401312}, {0.028542505030865483, 0.004196332184484675}, 
      {0.028304233836993316, 0.0045174827265404005}, 
      {0.029673099742777022, 0.004546493332180823}, {0.026831440439849513, 
       0.0036075192272324585}, {0.029283681515844026, 0.0041565733531330196}, 
      {0.028825319605512347, 0.004297504291478127}, {0.0311988924697528, 
       0.005543584351392461}, {0.026071521397837354, 0.003621404768813896}, 
      {0.029754370448811227, 0.005131930873440105}, {0.023818455282249847, 
       0.003057625395804564}, {0.030733543842402188, 0.005119352609219696}, 
      {0.029107915096367565, 0.004272998694629493}, {0.030161595125843075, 
       0.004747364049346281}, {0.03293663186628319, 0.005533567312458132}, 
      {0.028400962170078547, 0.004483162152951081}, {0.029663078661331898, 
       0.004780174336361576}, {0.03056891528152224, 0.004947213042061804}, 
      {0.033401683037282755, 0.006099530517309937}}, 
     {{0.00449197266701544, 0.00011868978893725401}, 
      {0.004253750175851186, 0.00010299457252649358}, 
      {0.005007814559873883, 0.00015718439507261817}, 
      {0.007164184296973408, 0.00027808240695909037}, 
      {0.007513886388472519, 0.0002759198610454705}, 
      {0.008180636029685539, 0.00040941675550776324}, 
      {0.01073827931636797, 0.0006206561831744173}, {0.008038484637670849, 
       0.0003709406229113199}, {0.01030907612322605, 0.0005369265607459983}, 
      {0.009774994141478914, 0.00047456297317904905}, 
      {0.011381215369903773, 0.0006665958622429358}, 
      {0.011716929772305621, 0.000745246217640716}, {0.010419298392666886, 
       0.0006385584117392096}, {0.01061766857467498, 0.0006757262922341134}, 
      {0.013370448799702419, 0.0008461854463150953}, 
      {0.014060719316446984, 0.0011177296302202766}, 
      {0.013686500369233119, 0.0009210244724318084}, 
      {0.011932048635306936, 0.0007475438359507702}, 
      {0.015879853173253414, 0.0012524046219573037}, 
      {0.011474864654120965, 0.0006740451336990638}, 
      {0.015695094280877897, 0.0014369179044759761}, 
      {0.014417790584173052, 0.001064143303279641}, {0.012643409062122454, 
       0.0008990661955916579}, {0.015509462228817442, 0.0013813389551609045}, 
      {0.017561477542712922, 0.0015131405154531485}, 
      {0.013987957308286593, 0.0010531404820663948}, 
      {0.014601861837447936, 0.0012567672357768345}, 
      {0.016751149880847846, 0.001465717007673284}, {0.018348568177279274, 
       0.001537800956744384}, {0.01823532571983791, 0.0018347560381930528}, 
      {0.019553511483134563, 0.0018290347265734752}, 
      {0.015372989029784423, 0.0011843719219766236}, 
      {0.01736332778576284, 0.0017242419912997242}, {0.017058742190797754, 
       0.0016676507684918462}, {0.01969545959002941, 0.0019128995175106134}, 
      {0.018635299321930445, 0.001971730549642281}, {0.017714804307076466, 
       0.0016392187338833963}, {0.021405119377369882, 0.002261720876717721}, 
      {0.01908451791736655, 0.0018142850267666155}, {0.017827451126308857, 
       0.0018478073879308887}, {0.02136136243312134, 0.0021471178307859162}, 
      {0.020697202567904735, 0.0022968420312938775}, 
      {0.01821367137434615, 0.0017970547459702502}, {0.01784772351782462, 
       0.001714005999768009}, {0.021372537390453392, 0.002143267868887744}, 
      {0.02437228637656776, 0.003495421904768925}, {0.02251934006245137, 
       0.0029158951706103053}, {0.02197553693297638, 0.002522532254634058}, 
      {0.02135210363950374, 0.0024416871070518376}, {0.02213171471329502, 
       0.002469870356654358}, {0.020344949593173466, 0.0023016682084429085}, 
      {0.021107076715404082, 0.0025926956950312885}, 
      {0.02447423878184304, 0.003396779028541186}, {0.024624250987005908, 
       0.002931789891680303}, {0.027041254604189175, 0.0042006254646174135}, 
      {0.019026305627545696, 0.0018717319282335332}, 
      {0.021115246143421806, 0.0023369386800125014}, 
      {0.02108555860167653, 0.002273926482735167}, {0.021855993136949397, 
       0.0025048337317734592}, {0.023092736884884182, 0.002825597068923713}, 
      {0.02842046876673853, 0.0037399171588088365}, {0.02486259832201025, 
       0.0034808697352755047}, {0.02770886947232182, 0.0042446867236582975}, 
      {0.02772873510578815, 0.0038326888801760717}, {0.023824660055606843, 
       0.0031629904973735634}, {0.028095153176473365, 0.004409028190259789}, 
      {0.02624351399773171, 0.0036656218805113383}, {0.023501796276235516, 
       0.00289954307970941}, {0.02551655642156791, 0.0034062043430935773}, 
      {0.026013594890519062, 0.0036636616743237482}, 
      {0.028545311600573442, 0.003967755969415343}, {0.025419075533888093, 
       0.003739198448992731}, {0.02401515288900781, 0.00289641182455469}, 
      {0.027806509337478823, 0.004025720684511569}, {0.029395578780518617, 
       0.004310527664321384}, {0.02815712537307629, 0.003883197938540306}, 
      {0.030959065591894458, 0.005083079144663216}, {0.027582116870146098, 
       0.004028688924700319}, {0.025105546373583566, 0.0034510715950748505}, 
      {0.025839056761860883, 0.003474497028839174}, {0.02615530316225953, 
       0.003414468757712008}, {0.028116392907451795, 0.004582326291134642}, 
      {0.029250402087628958, 0.00445797849080698}, {0.026678104753281306, 
       0.0036858768190111135}, {0.02485337810265308, 0.0030563645539061213}, 
      {0.02833773009889334, 0.004013961679778966}, {0.030474897463827828, 
       0.0048125258578837204}, {0.026304185751077094, 0.0039886760694516354}, 
      {0.027029656905411897, 0.003700726985604419}, {0.029712025058497037, 
       0.004930628549102423}, {0.024702071298957063, 0.003416711716731413}, 
      {0.02899690986263282, 0.0044953789296826585}, {0.02843019644509395, 
       0.00439001776663428}, {0.030529644968518028, 0.0048793278866225975}, 
      {0.03155895470354665, 0.005291885196474944}, {0.029591932062895267, 
       0.004441436345475225}, {0.029745699130638764, 0.004598267121907362}}, 
     {{0.005558060339108003, 0.00021449915343729753}, 
      {0.004285867835055823, 0.00008228750564009957}, 
      {0.005671451650151182, 0.00015981761219918678}, 
      {0.007620202008761538, 0.00025818303063251946}, 
      {0.00805391202791905, 0.00032936887434498185}, 
      {0.00819966798525448, 0.00040852885399267347}, 
      {0.008857714689735344, 0.0005367650807288626}, 
      {0.00888269491079083, 0.0003623348676621285}, {0.009426855741938116, 
       0.00044913641802502013}, {0.011825208822394462, 
       0.0006284300441274926}, {0.008934509748110196, 
       0.00043425510253014554}, {0.01166003126303453, 0.0007930450712101411}, 
      {0.012677907701301486, 0.0007012561438333176}, 
      {0.012197864778059819, 0.0008154818078855985}, 
      {0.014692872942132274, 0.0012634435099689867}, 
      {0.0132570870219924, 0.0009109016051986885}, {0.016167647146600107, 
       0.0011867211657032861}, {0.011648458401232265, 0.0007225310529133111}, 
      {0.017837410951497438, 0.0013628923891539912}, 
      {0.015532487808102825, 0.0013158937254327263}, 
      {0.012822267688777153, 0.0009346073192855187}, 
      {0.01498267877651957, 0.001142482680131618}, {0.016668376124505745, 
       0.0014579723946570589}, {0.014088332244716555, 0.001041922427901687}, 
      {0.016347816028456044, 0.0015022249608733773}, 
      {0.013373380122384477, 0.0009002714863268757}, 
      {0.013864923110013127, 0.0010822576371798398}, 
      {0.01635616455321879, 0.001400897736394846}, {0.018371704011612724, 
       0.0016175370091615626}, {0.0170729924503119, 0.001536105776558383}, 
      {0.015870825155944346, 0.0016626851386241093}, 
      {0.01674116665842166, 0.0015022725987101637}, {0.015075822310941197, 
       0.0011724389236746902}, {0.01973784532844563, 0.0018981660693806468}, 
      {0.015713577023782104, 0.0014357481080051748}, 
      {0.016982490413549666, 0.0015417905182051328}, 
      {0.01885937336468707, 0.0020599953812294736}, {0.018279650710482955, 
       0.0018439590223020552}, {0.017424882844614752, 0.0013493699083686472}, 
      {0.018664616983161283, 0.00181770972077544}, {0.020436036491941558, 
       0.0021597675065767596}, {0.01909123894525221, 0.001723942096061748}, 
      {0.01950117753152679, 0.002104908232186009}, {0.018560665719174665, 
       0.0016973414319876312}, {0.0194207348759718, 0.002076147299751696}, 
      {0.02070454245176275, 0.00202614313690086}, {0.02210251448925665, 
       0.0024306980308201886}, {0.021110155578811372, 0.002489977076933325}, 
      {0.021016179267059804, 0.002310205071656579}, {0.019794724780828766, 
       0.0023098801959511306}, {0.01930589986867616, 0.0022680607292482335}, 
      {0.02319829182459675, 0.0028827908211441766}, {0.02100485294491366, 
       0.0024165498678909714}, {0.023805385833688093, 0.0032565446509789098}, 
      {0.02629081472322977, 0.0036098530159485165}, {0.023134673319213032, 
       0.0026937368565276287}, {0.025362433920392963, 0.0035309790823445653}, 
      {0.02301574482581381, 0.0028527046679078794}, {0.02541278253629778, 
       0.003560132775761282}, {0.02360651157826186, 0.0029660706488003896}, 
      {0.023803033726621407, 0.0030816542841209937}, 
      {0.022056760259713516, 0.0026333824653592686}, 
      {0.02433309851394447, 0.0031635155439744267}, {0.025255992492794484, 
       0.00308492105489222}, {0.0255774503152062, 0.00362169500191456}, 
      {0.025225985615212047, 0.003847000445295734}, {0.026721870096400188, 
       0.0036454818027831237}, {0.024854179185567114, 0.0033996966545295493}, 
      {0.024147946720056514, 0.003122734289650708}, {0.026154476440762405, 
       0.0037015268669122747}, {0.025715353964599685, 0.0034733656711587457}, 
      {0.028367515393473656, 0.003870303704025524}, {0.02609606592819855, 
       0.0037910334362178943}, {0.024625565298020957, 0.0029998616809230327}, 
      {0.02700524919775086, 0.0035531293985640033}, {0.02547690641560325, 
       0.0033353415973085276}, {0.028950258615909375, 0.004268911803235298}, 
      {0.028701497180235607, 0.004168169353304663}, {0.023546296186366826, 
       0.0030598469432092656}, {0.02988181129309326, 0.004670428143182193}, 
      {0.02957721969333455, 0.005641027415685507}, {0.02628178925610482, 
       0.003516185205828748}, {0.02831546534532835, 0.004100786597350137}, 
      {0.02824859536928379, 0.0040738251891703214}, {0.03262500111629512, 
       0.005357848002842225}, {0.025951998385966683, 0.0034768304475809586}, 
      {0.030389254816990417, 0.005236390044200512}, {0.02948885815570476, 
       0.004689481230361281}, {0.027057331867147483, 0.003757981839786595}, 
      {0.02823553486220248, 0.004436027800734266}, {0.028922613540395086, 
       0.004189688824119742}, {0.027279983658441226, 0.0036621881205354256}, 
      {0.028722349438343047, 0.004516704665674887}, {0.02940361175402371, 
       0.004514039952256077}, {0.027862943693867773, 0.004420378782743484}, 
      {0.028824498535751177, 0.004647387418657445}, {0.029294706734996217, 
       0.005196308116352633}}, {{0.003654042628050928, 
       0.00007430509279754416}, {0.009608714113010456, 
       0.00047071652820923626}, {0.005357825076681397, 
       0.00014568750016702436}, {0.006177760736338908, 
       0.0002479799239636371}, {0.00906653344605532, 0.00036152622418927916}, 
      {0.008760360329180997, 0.00040714327467550326}, 
      {0.010216562462096391, 0.0005275223802909679}, 
      {0.007877438225567893, 0.00032729354344029904}, 
      {0.014317154314134859, 0.0008769261619308022}, 
      {0.008834976026236532, 0.00046621974338345584}, 
      {0.0114410143791141, 0.0005926500301360882}, {0.011584143858648309, 
       0.0007763295194900266}, {0.012239540933975538, 0.0007790883558829176}, 
      {0.012736111645167499, 0.000887499616402998}, {0.011236964705993058, 
       0.000675910557430992}, {0.012784796300141484, 0.0007367155533626324}, 
      {0.01138935383975686, 0.0007498620234276387}, {0.012971830472308292, 
       0.0008268774522937061}, {0.015157099565319175, 0.0011783754107492772}, 
      {0.016437771821409708, 0.0012761957620330833}, 
      {0.016555710154332604, 0.0011644181282475241}, 
      {0.014838600166894962, 0.0011905862923513588}, 
      {0.011935634336448286, 0.0007918708094381}, {0.01691587063737471, 
       0.0013569913973374703}, {0.011603903016877679, 0.0007807447539078805}, 
      {0.018136919677061644, 0.0016797869715392544}, 
      {0.016098993086387514, 0.0012815338897254058}, 
      {0.016333774855864996, 0.001355163918595359}, {0.014749845119486118, 
       0.0011888018229235797}, {0.019050697665014778, 0.0017319004261988624}, 
      {0.01801135078606189, 0.0015304387289276633}, {0.019439111980634118, 
       0.0019596161285617697}, {0.019321655580506227, 0.002104127987616611}, 
      {0.019942382686177672, 0.0021181364651639}, {0.020851395608053158, 
       0.0021565439727453395}, {0.015991207478208758, 0.0014620460283487624}, 
      {0.016562209668670492, 0.0014355039994242702}, 
      {0.01726651333453878, 0.0014947881897962034}, {0.01941957984295445, 
       0.0022878402068360337}, {0.02132809282336059, 0.0022720912568261475}, 
      {0.02059572145813195, 0.002148255989943504}, {0.02192676245185355, 
       0.0028717797311266224}, {0.020211695740153746, 0.0022168328779788027}, 
      {0.017458402577691684, 0.0016627961236577171}, 
      {0.020172509498308844, 0.0019074822309033124}, 
      {0.01666883249879085, 0.001530505518000158}, {0.018693120901437574, 
       0.0019138469591979401}, {0.02565737743127452, 0.0032992319859062036}, 
      {0.02206957970027453, 0.0026661500203082333}, {0.020419808823934436, 
       0.0023316728777373896}, {0.02323489044194316, 0.002926977331281666}, 
      {0.02533899365890878, 0.0032323242361433913}, {0.02246248539587272, 
       0.0031691133854612197}, {0.02241937761672507, 0.002768123987109128}, 
      {0.025843540467117974, 0.0034987595063551424}, 
      {0.023273185148191378, 0.0026726592338182087}, 
      {0.022328120306445418, 0.0028339899581784067}, 
      {0.022678361700481823, 0.0025575702498246145}, 
      {0.023497909973259515, 0.002917558851720514}, {0.02621929357434975, 
       0.0033695064190206736}, {0.023569295856432682, 0.0029290619161823628}, 
      {0.025632546666809534, 0.003225827958246441}, {0.023360175303230094, 
       0.002721384831832374}, {0.025340009459498058, 0.0032802691884850077}, 
      {0.028284549732030644, 0.004243274735143743}, {0.026771533200750312, 
       0.00411592874017952}, {0.026742989671317375, 0.003561231470539994}, 
      {0.025640180856388993, 0.0033207796562795266}, 
      {0.02427884948216493, 0.002891072216007373}, {0.02181686827119185, 
       0.0027410708058752675}, {0.02636159182663146, 0.003516603982494537}, 
      {0.029369998850159548, 0.004590191886601147}, {0.02740970366713859, 
       0.0040156543984481985}, {0.02553654149322802, 0.003516270577670788}, 
      {0.026058896382867288, 0.0036064463997984575}, 
      {0.025196382015055533, 0.0033712832800736336}, 
      {0.024178609126983792, 0.003261419980782776}, {0.03197857670010562, 
       0.004978162181962453}, {0.024687864703303176, 0.0033071356841256616}, 
      {0.026056831085111448, 0.00352837652151905}, {0.02640166227745232, 
       0.0037372636053971675}, {0.026028074294518963, 0.0035853337506139837}, 
      {0.027952764791571032, 0.004190774615843829}, {0.02865265545710595, 
       0.004330656310737702}, {0.02783669466165265, 0.003961807509411663}, 
      {0.029843271656030394, 0.004843940452817108}, {0.028355378559453685, 
       0.004107668300674661}, {0.03037724252844484, 0.004575198179766815}, 
      {0.025626617467195856, 0.003389711129557327}, {0.027205169742366815, 
       0.00429460716231489}, {0.03148786316153304, 0.005001308114243486}, 
      {0.028479012703844064, 0.0041636428358664546}, 
      {0.025439349144838173, 0.0035408932647689184}, 
      {0.029802489490619838, 0.004116852219576472}, {0.029046172375122126, 
       0.004876943070474482}, {0.0316842540314798, 0.005655539560332379}, 
      {0.030991188853489126, 0.005196937219716702}}};

